Topologically Robust Quantum Network Nonlocality

We discuss quantum network Bell nonlocality in a setting where the network structure is not fully known. More concretely, an honest user may trust their local network topology, but not the structure of the rest of the network, involving distant (and potentially dishonest) parties. We demonstrate that quantum network nonlocality can still be demonstrated in such a setting, hence exhibiting topological robustness. Specifically, we present quantum distributions obtained from a simple network that cannot be reproduced by classical models, even when the latter are based on more powerful networks. In particular, we show that in a large ring network, the knowledge of only a small part of the network structure (involving only 2 or 3 neighbouring parties) is enough to guarantee nonlocality over the entire network. This shows that quantum network nonlocality can be extremely robust to changes in the network topology. Moreover, we demonstrate that applications of quantum nonlocality, such as the black-box certification of randomness and entanglement, are also possible in such a setting.

==> LoopRobustNonlocality.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    860156,      21741]
NotebookOptionsPosition[    826643,      21219]
NotebookOutlinePosition[    827100,      21236]
CellTagsIndexPosition[    827057,      21233]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preliminary definitions", "Subsection",
 CellChangeTimes->{{3.903071253258895*^9, 
  3.903071257587721*^9}},ExpressionUUID->"60eeb590-fb10-489e-8969-\
c247b894b7fe"],

Cell[CellGroupData[{

Cell["State Construction", "Subsubsection",
 CellChangeTimes->{{3.903065684404304*^9, 
  3.903065698294039*^9}},ExpressionUUID->"9960b1ff-cd86-43bd-a460-\
283ab74e6b1d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "The", " ", "state", " ", "is", " ", "the", " ", "easiest", " ", "to", " ", 
   "define", " ", "for", " ", "the", " ", "partition"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", " ", 
    RowBox[{
     SubscriptBox["A", "R"], 
     SubscriptBox["B", "L"]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["B", "R"], "  ", 
     SubscriptBox["C", "L"]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["C", "R"], " ", 
     SubscriptBox["A", "L"]}], ")"}], "  ", "as", " ", "a", " ", "big", " ", 
   "tensor"}], ",", " "}]}], "Text",
 CellChangeTimes->{{3.902483516531*^9, 3.902483580329*^9}, {3.90248373149*^9, 
  3.9024837391140003`*^9}, {3.90300566614034*^9, 3.903005711788108*^9}, {
  3.903065709197201*^9, 3.903065754147399*^9}, {3.9030678132458887`*^9, 
  3.9030678176221313`*^9}, {3.903079533664462*^9, 
  3.9030795408081837`*^9}},ExpressionUUID->"9acbcc49-f2a8-425a-9ad3-\
24b7b70dd938"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPsi]\[Theta]", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]\[Theta]", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Outer", "[", 
     RowBox[{
     "Times", ",", "\[CapitalPsi]\[Theta]", ",", "\[CapitalPsi]\[Theta]"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "\[Rho]\[Theta]", "]"}]}], "Input",
 CellChangeTimes->{{3.903065762923767*^9, 3.9030658522562428`*^9}, {
  3.9030659965625553`*^9, 3.903065998666212*^9}, {3.9030707960443068`*^9, 
  3.903070799827697*^9}, {3.903079525033152*^9, 3.903079562831352*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"bcfa0f95-36cf-4ea5-b8ff-81737816710d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9030657904390717`*^9, {3.903065823459055*^9, 3.903065853928648*^9}, {
   3.903070790932736*^9, 3.903070800064601*^9}, 3.9030791571842813`*^9, {
   3.903079529873097*^9, 3.9030795631012506`*^9}, 3.9030798480683813`*^9, 
   3.9030865578494453`*^9, 3.9030909889627438`*^9, 3.9030916623468*^9, 
   3.903178379942197*^9, 3.9034406801565256`*^9, 3.9193440686651287`*^9, 
   3.919356918492651*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"054f8fa8-4189-4a79-b739-\
898b398f3ed9"]
}, Open  ]],

Cell["We will also consider the dephased state ", "Text",
 CellChangeTimes->{{3.903073841031395*^9, 3.903073869366671*^9}, {
  3.903073998369574*^9, 
  3.903074003441331*^9}},ExpressionUUID->"a4c4c547-bcb1-4542-90a7-\
e58474a83abb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]El", "[", 
   RowBox[{"\[Rho]_", ",", "a_", ",", "b_", ",", "ar_", ",", "br_"}], "]"}], ":=", 
  RowBox[{"\[Rho]", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"a", "-", "1"}], ")"}]}], "+", "b"}], ",", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"ar", "-", "1"}], ")"}]}], "+", "br"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.903070806800538*^9, 3.903070868321986*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ba1983ea-8535-44f2-85ec-62909c8bd221"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.903079577933778*^9, 
  3.903079592982361*^9}},ExpressionUUID->"a5178e56-1b0d-4478-8aa2-\
cbc92b319dca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecgen", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatGen", "[", 
   RowBox[{"a_", ",", "b_", ",", "ar_", ",", "br_"}], "]"}], ":=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"vecgen", "[", 
     RowBox[{"[", 
      RowBox[{"a", ",", "b"}], "]"}], "]"}], ",", 
    RowBox[{"vecgen", "[", 
     RowBox[{"[", 
      RowBox[{"ar", ",", "br"}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.90306699385189*^9, 3.903067016978094*^9}, {
  3.903068675933304*^9, 3.903068722819971*^9}, {3.903070950446274*^9, 
  3.9030709744932756`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"1b5c9d0b-d238-4d93-846c-045ffe222453"],

Cell[BoxData[
 RowBox[{"For", " ", "the", " ", "tensor", " ", 
  RowBox[{"(", "Kroenecher", ")"}], " ", "product", " ", "we", " ", "use", 
  " ", "the", " ", "convention", " ", 
  SubscriptBox["A", "L"], 
  SubscriptBox["A", "R"], 
  SubscriptBox["B", "L"], 
  SubscriptBox["B", "R"], "  ", 
  SubscriptBox["C", "L"], 
  SubscriptBox["C", "R"], " ", "for", " ", "the", " ", 
  RowBox[{"system", "'"}], "s"}]], "Text",
 CellChangeTimes->{{3.902483516531*^9, 3.902483580329*^9}, {3.90248373149*^9, 
  3.9024837391140003`*^9}, {3.90300566614034*^9, 
  3.903005711788108*^9}},ExpressionUUID->"d49ebea9-ce17-4af1-9bc6-\
4c3974e92f68"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.903068010166744*^9, 3.903068012983921*^9}, 
   3.903071061290421*^9},ExpressionUUID->"e77a3f8d-ac9f-4a60-b4ef-\
1a5652815927"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]Generator", "[", 
   RowBox[{"\[Rho]ArBl_", ",", "\[Rho]BrCl_", ",", "\[Rho]CrAl_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]El", "[", 
      RowBox[{"\[Rho]ArBl", ",", "ar", ",", "bl", ",", "ar2", ",", "bl2"}], 
      "]"}], 
     RowBox[{"\[Rho]El", "[", 
      RowBox[{"\[Rho]BrCl", ",", "br", ",", "cl", ",", "br2", ",", "cl2"}], 
      "]"}], " ", 
     RowBox[{"\[Rho]El", "[", 
      RowBox[{"\[Rho]CrAl", ",", "cr", ",", "al", ",", "cr2", ",", "al2"}], 
      "]"}], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"MatGen", "[", 
        RowBox[{"al", ",", "ar", ",", "al2", ",", "ar2"}], "]"}], ",", 
       RowBox[{"MatGen", "[", 
        RowBox[{"bl", ",", "br", ",", "bl2", ",", "br2"}], "]"}], ",", 
       RowBox[{"MatGen", "[", 
        RowBox[{"cl", ",", "cr", ",", "cl2", ",", "cr2"}], "]"}]}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"ar", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"ar2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bl", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"bl2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"br", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"br2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cl", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cl2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cr", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cr2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"al", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"al2", ",", "1", ",", "2"}], "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.903067174486664*^9, 3.90306734142264*^9}, {
   3.9030678230472393`*^9, 3.903067946834505*^9}, {3.903067995887094*^9, 
   3.90306801728684*^9}, 3.903068072659212*^9, {3.9030710767052794`*^9, 
   3.903071171710433*^9}, 3.9030786844339447`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"92672fa2-4270-49b2-90c7-54c450c0d008"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]Pure", "=", 
   RowBox[{"\[Rho]Generator", "[", 
    RowBox[{"\[Rho]\[Theta]", ",", "\[Rho]\[Theta]", ",", "\[Rho]\[Theta]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9030673475510283`*^9, 3.903067373772645*^9}, {
  3.903067961227289*^9, 3.903067983655458*^9}, {3.903068088115726*^9, 
  3.903068092923901*^9}, {3.9030689567965107`*^9, 3.903068960490982*^9}, {
  3.903071187968865*^9, 3.90307119062871*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2db9667d-c920-4960-932d-a764b9ccdcd3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Defining the measurements", "Subsubsection",
 CellChangeTimes->{{3.9030712406033783`*^9, 
  3.903071245004382*^9}},ExpressionUUID->"a52012a2-8f79-4231-95f3-\
a647ee92ba99"],

Cell["\<\
For the measurements we consider two different scenario. First the general \
setting where the measurements have 4 outcomes\
\>", "Text",
 CellChangeTimes->{{3.903071444275419*^9, 
  3.9030714953371477`*^9}},ExpressionUUID->"b903a3c4-496e-46ee-8aaf-\
bb71f0fa934b"],

Cell[BoxData[
 RowBox[{"Clear", "[", "w", "]"}]], "Input",
 CellChangeTimes->{{3.903072171280113*^9, 3.903072175774963*^9}},
 CellLabel->
  "In[955]:=",ExpressionUUID->"49de48f0-d814-4f33-a76f-acf9ff086723"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Psi]00", "=", 
   RowBox[{"{", 
    RowBox[{"w", ",", "0", ",", "0", ",", "z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]g00", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"\[Psi]00", ",", "\[Psi]00"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]01", "=", 
   RowBox[{"{", 
    RowBox[{"z", ",", "0", ",", "0", ",", 
     RowBox[{"-", "w"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]g01", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"\[Psi]01", ",", "\[Psi]01"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]10", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "u", ",", "v", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]g10", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"\[Psi]10", ",", "\[Psi]10"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]11", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "v", ",", 
     RowBox[{"-", "u"}], ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]g11", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"\[Psi]11", ",", "\[Psi]11"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProjSetg", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[CapitalPi]g00", ",", "\[CapitalPi]g01"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalPi]g10", ",", "\[CapitalPi]g11"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ProjSetg\[Eta]", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[CapitalPi]g00", ",", "\[CapitalPi]g01"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Eta]", " ", "\[CapitalPi]g10"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}], "\[CapitalPi]g11"}]}], ",", 
         RowBox[{
          RowBox[{"\[Eta]", " ", "\[CapitalPi]g11"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Eta]"}], ")"}], "\[CapitalPi]g10"}]}]}], 
        "}"}]}], "}"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "->", "uc"}], ",", 
       RowBox[{"v", "->", "vc"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]Globalg", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], ":=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"ProjSetg", "[", 
      RowBox[{"[", 
       RowBox[{"a1", ",", "a2"}], "]"}], "]"}], ",", 
     RowBox[{"ProjSetg", "[", 
      RowBox[{"[", 
       RowBox[{"b1", ",", "b2"}], "]"}], "]"}], ",", 
     RowBox[{"ProjSetg\[Eta]", "[", 
      RowBox[{"[", 
       RowBox[{"c1", ",", "c2"}], "]"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.902483209073*^9, 3.902483365777*^9}, {
  3.902544145914542*^9, 3.9025441555503883`*^9}, {3.903005649141439*^9, 
  3.9030056512290363`*^9}, {3.9030714984894876`*^9, 3.903071555838861*^9}, {
  3.9030716847780743`*^9, 3.903071690170456*^9}, {3.9030721773450537`*^9, 
  3.903072178005226*^9}, {3.919342983144792*^9, 3.9193430271986723`*^9}, {
  3.9193431065296564`*^9, 3.919343148417865*^9}, {3.9193448944838395`*^9, 
  3.9193449111437225`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"46ba8bef-3527-4d03-809d-79414cf73308"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The new Quantum Distribution ", "Subsubsection",
 CellChangeTimes->{{3.902484668316*^9, 3.902484690152*^9}, {
  3.90254395061707*^9, 
  3.902543956535268*^9}},ExpressionUUID->"c76728c1-9d2e-4696-bd12-\
04de5d362f2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "The", " ", "new", " ", "quantum", " ", "distribution", " ", "arises", " ", 
   "from", " ", "the", " ", "measreusrs", " ", 
   SubscriptBox["\[CapitalPi]g", "x1x2"], " ", "on", " ", "the", " ", "state",
    " ", 
   RowBox[{"\[Rho]Pure", ".", " ", "The"}], " ", "outcome", " ", 
   "probabilities", " ", "are", " ", "thus", " ", "given", " ", "by"}], " ", 
  "\[IndentingNewLine]"}]], "Text",
 CellChangeTimes->{{3.9030718615558434`*^9, 
  3.903071905513954*^9}},ExpressionUUID->"1f3a0098-effd-40c0-8dba-\
de4f93b34bb9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PrOutg", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], ":=", 
   RowBox[{"Tr", "[", 
    RowBox[{"\[Rho]Pure", ".", 
     RowBox[{"\[CapitalPi]Globalg", "[", 
      RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PrTableg", "=", 
   RowBox[{"Table", "[", " ", 
    RowBox[{
     RowBox[{"PrOutg", "[", 
      RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c2", ",", "1", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9030719114838*^9, 3.903071945184161*^9}, {
  3.9030719920877542`*^9, 3.903072041908636*^9}, {3.903072118153944*^9, 
  3.903072143696712*^9}, {3.90307218899946*^9, 3.9030722261748753`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"72aed7ce-ba27-4630-9da0-914d3aba0793"],

Cell[BoxData[
 RowBox[{"We", " ", "also", " ", "define", " ", "the", " ", "marginal", " ", 
  "probabilities", " ", 
  RowBox[{"(", 
   RowBox[{"for", " ", "ignoring", " ", 
    SubscriptBox["x", "2"], " ", "outcomes"}], ")"}]}]], "Text",
 CellChangeTimes->{{3.903072228304689*^9, 
  3.903072251820313*^9}},ExpressionUUID->"82247d51-0d3a-432a-a59b-\
e6c18aa1bbc9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PrMagOutg", "[", 
   RowBox[{"a1_", ",", "b1_", ",", "c1_"}], "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"PrOutg", "[", 
     RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b2", ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c2", ",", "1", ",", "2"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PrMagTableg", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Table", "[", " ", 
      RowBox[{
       RowBox[{"PrMagOutg", "[", 
        RowBox[{"a1", ",", "b1", ",", "c1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "\"\<The marginal PTC \
probabilities P(\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)\!\(\*SubscriptBox[\(c\), \(1\)]\)) (general PTC) \>\"", "\
\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{"PrMagTableg", ",", "1"}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=00\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=01\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=10\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=11\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(c\), \(1\)]\)=0\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(c\), \(1\)]\)=1\>\""}], "}"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.90307225626056*^9, 3.903072400007493*^9}, 
   3.903079886027515*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"40fb9444-b17c-4e76-a2c3-3a48b7f905cb"],

Cell[BoxData["\<\"The marginal PTC probabilities P(\\!\\(\\*SubscriptBox[\\(a\
\\), \\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(c\\), \\(1\\)]\\)) (general PTC) \"\>"], \
"Output",
 CellChangeTimes->{{3.903072355733123*^9, 3.903072389302981*^9}, 
   3.903079150559827*^9, {3.903079878918028*^9, 3.903079888119873*^9}, 
   3.903086531359603*^9, 3.9030866029134912`*^9, 3.903091038674789*^9, 
   3.903091690840312*^9, 3.9031784257296133`*^9, 3.903440760390622*^9, 
   3.9193430263111734`*^9, 3.919343965654358*^9, 3.919344067594494*^9, 
   3.91934420448287*^9, 3.919344925269123*^9, 3.91934536177381*^9, 
   3.9193569388082514`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"d1fa1603-074d-4013-99ff-c4df14276b24"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(1\\)]\\)=0\"\>",
       HoldForm], 
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(1\\)]\\)=1\"\>",
       HoldForm]},
     {
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\)=00\"\>",
       HoldForm], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["uc", "2"], "+", 
         SuperscriptBox["vc", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]},
     {
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\)=01\"\>",
       HoldForm], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["v", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0"},
     {
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\)=10\"\>",
       HoldForm], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["v", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["w", "2"], "+", 
          SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0"},
     {
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\)=11\"\>",
       HoldForm], "0", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["u", "2"], "+", 
          SuperscriptBox["v", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["uc", "2"], "+", 
         SuperscriptBox["vc", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"], "+", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      "\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=00", 
       "\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=01", 
       "\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=10", 
       "\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=11"}, {
      "\!\(\*SubscriptBox[\(c\), \(1\)]\)=0", 
       "\!\(\*SubscriptBox[\(c\), \(1\)]\)=1"}}]]]], "Output",
 CellChangeTimes->{{3.903072355733123*^9, 3.903072389302981*^9}, 
   3.903079150559827*^9, {3.903079878918028*^9, 3.903079888119873*^9}, 
   3.903086531359603*^9, 3.9030866029134912`*^9, 3.903091038674789*^9, 
   3.903091690840312*^9, 3.9031784257296133`*^9, 3.903440760390622*^9, 
   3.9193430263111734`*^9, 3.919343965654358*^9, 3.919344067594494*^9, 
   3.91934420448287*^9, 3.919344925269123*^9, 3.91934536177381*^9, 
   3.919356938823125*^9},
 CellLabel->
  "Out[29]//TableForm=",ExpressionUUID->"a8febf74-8520-468d-91d0-\
f67ab62b0cce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Pquantum", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], ":=", 
   RowBox[{"PrTableg", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"a1", "+", "1"}], ",", 
      RowBox[{"a2", "+", "1"}], ",", 
      RowBox[{"b1", "+", "1"}], ",", 
      RowBox[{"b2", "+", "1"}], ",", 
      RowBox[{"c1", "+", "1"}], ",", 
      RowBox[{"c2", "+", "1"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.903076157364719*^9, 3.903076192404036*^9}, {
   3.903076357440124*^9, 3.9030763762929296`*^9}, {3.903144647785801*^9, 
   3.903144661547258*^9}, 3.919343431897838*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"c09fb786-9d2b-4bde-af82-aae129056eef"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Distribution Sanity check", "Subsubsection",
 CellChangeTimes->{{3.9030863456098413`*^9, 
  3.903086350790608*^9}},ExpressionUUID->"4f5e647f-095a-4785-bd97-\
443130891f67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Pquantum", "[", 
      RowBox[{"1", ",", "a2", ",", "1", ",", "b2", ",", "1", ",", "c2"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
   RowBox[{"\[Theta]", "->", 
    FractionBox["\[Pi]", "4"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9030850340029287`*^9, 3.903085103488595*^9}, {
  3.9193454185750437`*^9, 3.91934542581364*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"03c5400d-01bf-43a3-b724-137b49071a56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"uc", " ", 
              SuperscriptBox["v", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", "vc"}]}], ")"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["u", "2"], " ", "uc", " ", 
              SuperscriptBox["v", "2"], " ", "vc"}], "+", 
             RowBox[{
              SuperscriptBox["u", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"uc", "-", "vc"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"uc", "+", "vc"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["v", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["uc", "2"]}], "+", 
                SuperscriptBox["vc", "2"]}], ")"}]}]}], ")"}], " ", 
           "\[Eta]"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["u", "2"], " ", "uc"}], "+", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", "vc"}]}], ")"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["u", "2"], " ", "uc", " ", 
              SuperscriptBox["v", "2"], " ", "vc"}], "+", 
             RowBox[{
              SuperscriptBox["v", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"uc", "-", "vc"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"uc", "+", "vc"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["u", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["uc", "2"]}], "+", 
                SuperscriptBox["vc", "2"]}], ")"}]}]}], ")"}], " ", 
           "\[Eta]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"uc", "+", "vc"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "uc", " ", "vc", " ", "\[Eta]"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"uc", "-", "vc"}], ")"}], "2"], "+", 
          RowBox[{"4", " ", "uc", " ", "vc", " ", "\[Eta]"}]}], ")"}]}]}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"uc", "+", "vc"}], ")"}], "2"], "-", 
          RowBox[{"4", " ", "uc", " ", "vc", " ", "\[Eta]"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        SuperscriptBox["u", "2"], " ", 
        SuperscriptBox["v", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"uc", "-", "vc"}], ")"}], "2"], "+", 
          RowBox[{"4", " ", "uc", " ", "vc", " ", "\[Eta]"}]}], ")"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["u", "2"], " ", "uc"}], "-", 
             RowBox[{
              SuperscriptBox["v", "2"], " ", "vc"}]}], ")"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["u", "2"], " ", "uc", " ", 
              SuperscriptBox["v", "2"], " ", "vc"}], "+", 
             RowBox[{
              SuperscriptBox["v", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"uc", "-", "vc"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"uc", "+", "vc"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["u", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["uc", "2"]}], "+", 
                SuperscriptBox["vc", "2"]}], ")"}]}]}], ")"}], " ", 
           "\[Eta]"}]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"uc", " ", 
              SuperscriptBox["v", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["u", "2"], " ", "vc"}]}], ")"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["u", "2"], " ", "uc", " ", 
              SuperscriptBox["v", "2"], " ", "vc"}], "+", 
             RowBox[{
              SuperscriptBox["u", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"uc", "-", "vc"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"uc", "+", "vc"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["v", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["uc", "2"]}], "+", 
                SuperscriptBox["vc", "2"]}], ")"}]}]}], ")"}], " ", 
           "\[Eta]"}]}], ")"}]}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.903085084239503*^9, 3.90308510439221*^9}, 
   3.903091059874325*^9, {3.9193454151114817`*^9, 3.9193454268963356`*^9}},
 CellLabel->
  "Out[236]=",ExpressionUUID->"f418ed22-fb6b-425d-b829-6ee690a51aa8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Pquantum", "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Pclassical", "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9030861540518513`*^9, 3.90308615554735*^9}, {
  3.903086630594185*^9, 3.903086634889862*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"63d58474-911c-48ba-a1cd-96bac4fb37a4"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["w", "2"], " ", 
  SuperscriptBox["z", "2"], " ", 
  SuperscriptBox[
   RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"v", " ", 
      RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
     RowBox[{"u", " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.903086623425264*^9, 3.903086635409358*^9}, 
   3.9193454411247396`*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"ab20199d-be9f-474c-afa4-131e2d975aa5"],

Cell[BoxData[
 RowBox[{"Pclassical", "[", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.903086623425264*^9, 3.903086635409358*^9}, 
   3.9193454411938305`*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"2c175009-4e01-480d-bec1-b11accac271e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Pquantum", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Pclassical", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.903085111959145*^9, 3.903085126774734*^9}, {
  3.903086646707506*^9, 3.903086654729875*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"e2662d04-806a-4174-8934-6d3f736dc521"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["v", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"]}], "+", 
    RowBox[{
     SuperscriptBox["u", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]}], ")"}], "2"]], "Output",
 CellChangeTimes->{{3.903085120235811*^9, 3.903085127206119*^9}, {
  3.903086627441864*^9, 3.903086655162223*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"b2cc2670-d22c-4345-aec6-c71e6b3c5e0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["v", "6"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
  RowBox[{
   SuperscriptBox["u", "6"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}]}]], "Output",
 CellChangeTimes->{{3.903085120235811*^9, 3.903085127206119*^9}, {
  3.903086627441864*^9, 3.903086655225705*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"b078e804-a9ee-48b9-b783-f6f0988f6c5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Pquantum", "[", 
   RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Pclassical", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9030852755130587`*^9, 3.90308529995268*^9}, {
  3.903086681584302*^9, 3.903086685184416*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"897d66b5-808b-4220-b69e-ca656ce12f5d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["u", "2"], " ", 
  SuperscriptBox["v", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"v", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"]}], "-", 
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]}], ")"}], 
   "2"]}]], "Output",
 CellChangeTimes->{{3.903085277336253*^9, 3.903085300600647*^9}, {
  3.903086683371616*^9, 3.903086686517519*^9}},
 CellLabel->"Out[48]=",ExpressionUUID->"d7cd48f2-54f7-4ea6-b8c7-5cbf296db8ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["u", "2"], " ", 
   SuperscriptBox["v", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
  RowBox[{
   SuperscriptBox["u", "4"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}]}]], "Output",
 CellChangeTimes->{{3.903085277336253*^9, 3.903085300600647*^9}, {
  3.903086683371616*^9, 3.9030866865951977`*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"00cbb1b2-55b7-46a9-a750-3d43def46a6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Pquantum", "[", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Pclassical", "[", 
   RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9030853291351624`*^9, 3.903085333440749*^9}, {
  3.903086691290453*^9, 3.90308669603928*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"67dea120-5955-4655-8f9a-fe9a55154f3d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["u", "2"], " ", 
  SuperscriptBox["v", "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "3"]}], "+", 
     RowBox[{"v", " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]}], ")"}], 
   "2"]}]], "Output",
 CellChangeTimes->{3.903085333711789*^9, 3.903086696557034*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"1a08c1e8-f5de-41e3-90b9-adc75416f390"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["u", "4"], " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", "\[Theta]", "]"}], "6"]}], "+", 
  RowBox[{
   SuperscriptBox["u", "2"], " ", 
   SuperscriptBox["v", "4"], " ", 
   SuperscriptBox[
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "6"]}]}]], "Output",
 CellChangeTimes->{3.903085333711789*^9, 3.903086696633073*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"413b9279-ea5d-4d8d-bd3e-245ca9da6733"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[Cell["PTC Distributions", "Subsubsection",
  CellChangeTimes->{{3.902484668316*^9, 3.902484690152*^9}},ExpressionUUID->
  "28756cc9-08c2-4d4b-a1e0-ed85d4a097fe"]], "Subsubsection",
 CellChangeTimes->{{3.902484642377*^9, 3.902484664098*^9}, {
   3.9024846947539997`*^9, 3.9024846996429996`*^9}, 3.902544864767825*^9, 
   3.903089347972764*^9},ExpressionUUID->"68d16148-64e0-4bb8-9d83-\
35c38da67fe2"],

Cell["\<\
Finally we consider the PTC distribution of P(a1,b1,c1). It is defined in \
terms of the parameters qa, qb, qc -- probabilities to send tokens left/right \
for each source. \
\>", "Text",
 CellChangeTimes->{{3.9024847092320004`*^9, 3.9024847740889997`*^9}, {
  3.902484900458*^9, 3.902484900561*^9}, {3.903072569128127*^9, 
  3.90307260649444*^9}},ExpressionUUID->"cd89f1d9-42f8-44e4-bbdb-\
b7a89b31bb43"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sa", "=", 
   RowBox[{"{", 
    RowBox[{"qa", ",", 
     RowBox[{"1", "-", "qa"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sb", "=", 
   RowBox[{"{", 
    RowBox[{"qb", ",", 
     RowBox[{"1", "-", "qb"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sc", "=", 
   RowBox[{"{", 
    RowBox[{"qc", ",", 
     RowBox[{"1", "-", "qc"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qprod", "[", 
   RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sa", "[", 
    RowBox[{"[", 
     RowBox[{"ta", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sb", "[", 
    RowBox[{"[", 
     RowBox[{"tb", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sc", "[", 
    RowBox[{"[", 
     RowBox[{"tc", "+", "1"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prob", "[", 
   RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sa", "[", 
    RowBox[{"[", 
     RowBox[{"ta", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sb", "[", 
    RowBox[{"[", 
     RowBox[{"tb", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sc", "[", 
    RowBox[{"[", 
     RowBox[{"tc", "+", "1"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.902485005803*^9, 3.902485051146*^9}, {
  3.903062457232164*^9, 3.903062479882495*^9}, {3.903178501788658*^9, 
  3.903178513929343*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c73091a5-f78c-418f-ac25-e230de53fd52"],

Cell[TextData[{
 "Let\[CloseCurlyQuote]s us define the tensor ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["M", "t", 
    SubscriptBox["x", "1"]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7f92aac1-5afc-4bd9-a226-006aee092a24"],
 " which is 1 is the token values t give rise to the parity outputs  x"
}], "Text",
 CellChangeTimes->{{3.903007501181435*^9, 3.9030075126693573`*^9}, {
  3.903007572826049*^9, 3.903007667582471*^9}, {3.903062592389532*^9, 
  3.90306259264577*^9}, {3.903072611126775*^9, 
  3.903072613031137*^9}},ExpressionUUID->"0694d745-26b7-4150-bcaf-\
c75228458c77"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ParityCheck", "[", 
   RowBox[{"goal_", ",", "t1_", ",", "t2_"}], "]"}], ":=", 
  TagBox[GridBox[{
     {"\[Piecewise]", GridBox[{
        {"1", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"t1", "+", "t2", "+", "1"}], ",", "2"}], "]"}], 
          "\[Equal]", "goal"}]},
        {"0", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"t1", "+", "t2", "+", "1"}], ",", "2"}], "]"}], 
          "\[NotEqual]", " ", "goal"}]}
       },
       AllowedDimensions->{2, Automatic},
       Editable->True,
       GridBoxAlignment->{
        "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
          "RowsIndexed" -> {}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
         "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.84]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}},
       Selectable->True]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxItemSize->{
     "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.35]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   "Piecewise",
   DeleteWithContents->True,
   Editable->False,
   SelectWithContents->True,
   Selectable->False]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mtensor", "[", 
   RowBox[{
   "a1_", ",", "b1_", ",", "c1_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}],
   ":=", " ", 
  RowBox[{
   RowBox[{"ParityCheck", "[", 
    RowBox[{"a1", ",", "tb", ",", "tc"}], "]"}], 
   RowBox[{"ParityCheck", "[", 
    RowBox[{"b1", ",", "ta", ",", "tc"}], "]"}], 
   RowBox[{"ParityCheck", "[", 
    RowBox[{"c1", ",", "ta", ",", "tb"}], "]"}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.90248486262*^9, 3.902484864186*^9}, {3.902485096833*^9, 
  3.902485164725*^9}, {3.9024853626429996`*^9, 3.902485363585*^9}, {
  3.9024854231619997`*^9, 3.9024854281540003`*^9}, {3.903062573188939*^9, 
  3.9030625734974747`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ed8b33df-c5ef-49e0-b040-ad1d5721f43f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PTCprob", "[", 
   RowBox[{"a1_", ",", "b1_", ",", "c1_"}], "]"}], ":=", " ", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"qprod", "[", 
      RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], " ", 
     RowBox[{"Mtensor", "[", 
      RowBox[{"a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", "tc"}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.902484944727*^9, 3.90248500362*^9}, {3.90248506474*^9, 
  3.902485087955*^9}, {3.902485197382*^9, 3.902485223972*^9}, {
  3.903062510152336*^9, 3.903062521536806*^9}, {3.903062553070998*^9, 
  3.903062559735217*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"e3b66103-c2e8-4a32-910b-c1bc67d8f2fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PTCPrTab", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"PTCprob", "[", 
       RowBox[{"a1", ",", "b1", ",", "c1"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c1", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "\"\<The distribution \
P(\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)\!\(\*SubscriptBox[\(c\), \(1\)]\)) arising from a PTC strategy \
\>\"", "\[IndentingNewLine]", 
 RowBox[{"TableForm", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{"PTCPrTab", ",", "1"}], "]"}], ",", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=00\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=01\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=10\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=11\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(c\), \(1\)]\)=0\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(c\), \(1\)]\)=1\>\""}], "}"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.902485231955*^9, 3.902485256291*^9}, {
  3.903007323068157*^9, 3.903007329163814*^9}, {3.903062564738386*^9, 
  3.903062566551568*^9}, {3.90307263505116*^9, 3.903072694588414*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1f3feb69-cae1-49b9-9691-eb077d023b67"],

Cell[BoxData["\<\"The distribution P(\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(c\\), \\(1\\)]\\)) arising from a PTC \
strategy \"\>"], "Output",
 CellChangeTimes->{{3.9030726535949087`*^9, 3.9030726632468653`*^9}, 
   3.903072695243845*^9, 3.903079157118594*^9, 3.903086718598855*^9, 
   3.903091072026816*^9, 3.903091700985118*^9, 3.903178441883563*^9, 
   3.90344092268751*^9, 3.9193430296677876`*^9, 3.9193440685619974`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"2dd5f73b-bcc9-4adf-afdd-80c87e82ca49"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      StyleBox["\[Null]",
       ShowStringCharacters->False], 
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(1\\)]\\)=0\"\>",
       HoldForm], 
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(1\\)]\\)=1\"\>",
       HoldForm]},
     {
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\)=00\"\>",
       HoldForm], "0", 
      RowBox[{
       RowBox[{"qa", " ", "qb"}], "+", "qc", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"qa", "+", "qb"}], ")"}], " ", "qc"}]}]},
     {
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\)=01\"\>",
       HoldForm], 
      RowBox[{
       RowBox[{"qa", " ", "qc"}], "-", 
       RowBox[{"qb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "qa", "+", "qc"}], ")"}]}]}], "0"},
     {
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\)=10\"\>",
       HoldForm], 
      RowBox[{
       RowBox[{"qb", " ", "qc"}], "-", 
       RowBox[{"qa", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "qb", "+", "qc"}], ")"}]}]}], "0"},
     {
      TagBox["\<\"\\!\\(\\*SubscriptBox[\\(a\\), \
\\(1\\)]\\)\\!\\(\\*SubscriptBox[\\(b\\), \\(1\\)]\\)=11\"\>",
       HoldForm], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "qb"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "qc"}], ")"}]}], "+", 
       RowBox[{"qa", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "qb", "+", "qc"}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
    GridBoxDividers->{
     "Columns" -> {False, True, {False}, False}, 
      "Rows" -> {False, True, {False}, False}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[2.0999999999999996`]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}],
   {OutputFormsDump`HeadedRows, OutputFormsDump`HeadedColumns}],
  Function[BoxForm`e$, 
   TableForm[
   BoxForm`e$, 
    TableHeadings -> {{
      "\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=00", 
       "\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=01", 
       "\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=10", 
       "\!\(\*SubscriptBox[\(a\), \(1\)]\)\!\(\*SubscriptBox[\(b\), \
\(1\)]\)=11"}, {
      "\!\(\*SubscriptBox[\(c\), \(1\)]\)=0", 
       "\!\(\*SubscriptBox[\(c\), \(1\)]\)=1"}}]]]], "Output",
 CellChangeTimes->{{3.9030726535949087`*^9, 3.9030726632468653`*^9}, 
   3.903072695243845*^9, 3.903079157118594*^9, 3.903086718598855*^9, 
   3.903091072026816*^9, 3.903091700985118*^9, 3.903178441883563*^9, 
   3.90344092268751*^9, 3.9193430296677876`*^9, 3.9193440685696*^9},
 CellLabel->
  "Out[33]//TableForm=",ExpressionUUID->"e823f127-da54-4631-bd62-\
b4e20bc18406"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "We", " ", "bet", " ", "that", " ", "this", " ", "is", " ", "the", " ", 
   "only", " ", "solution", " ", "for", " ", 
   RowBox[{"\.a6Cos", "[", "\[Theta]", "]"}], "\.a6"}], "\[NotEqual]", 
  FractionBox["1", 
   SqrtBox["2"]]}]], "Text",
 CellChangeTimes->{{3.902487117632*^9, 
  3.90248716929*^9}},ExpressionUUID->"7fda9319-c762-4a3d-95f6-e6996d7b965b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sadras LP ", "Subsection",
 CellChangeTimes->{{3.9034409264325933`*^9, 
  3.903440939586809*^9}},ExpressionUUID->"035c1549-3d47-41dc-b6d7-\
3d3eb2c64afe"],

Cell["\<\
Now we have 3 different types of variables, the usual boys P (a2, b2, c2 | \
ta, tb, tc), and the \
\[OpenCurlyDoubleQuote]difference\[CloseCurlyDoubleQuote] distributions P\
\[CapitalDelta]1(aq,a2,b1,b2,c1,c2) and P\[CapitalDelta]2(aq,a2,b1,b2,c1,c2). \
 \
\>", "Text",
 CellChangeTimes->{{3.9034409429714813`*^9, 3.9034409914621906`*^9}, {
  3.903441050139124*^9, 
  3.9034410911908703`*^9}},ExpressionUUID->"03a18b43-5dbe-4d66-b5b3-\
ee150d09cdbd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LPvariables", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["P", 
       RowBox[{"a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]],
       ",", 
      RowBox[{"{", 
       RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.903441369619459*^9, 3.9034414187927604`*^9}, {
  3.9034415207791524`*^9, 3.9034415260035543`*^9}, {3.9193451021969056`*^9, 
  3.9193451101500225`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"098fd1ab-b772-423f-9b4e-a8ed072e772d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9193451107836304`*^9, 3.9193454530332503`*^9, 
  3.9193569587435026`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"034b5f81-324d-4ae4-8894-7bb6cacc2164"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Positivity constraints\[LineSeparator]", "Subsubsection",
 CellChangeTimes->{{3.9031430928587523`*^9, 3.903143100054298*^9}, 
   3.903143202821191*^9, {3.903143301380189*^9, 3.903143301756112*^9}, 
   3.903178450877408*^9},ExpressionUUID->"1c0bf88d-0f48-4f98-8d49-\
dd7370920845"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PosCons1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["P", 
        RowBox[{
        "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]], ">=", 
       "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9031431037669907`*^9, 3.903143154806179*^9}, 
   3.903143304869256*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"ffa51be6-c369-49da-9cb7-8f19d4e3e8df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.903143139996163*^9, 3.9031431553589897`*^9}, 
   3.9031433123965397`*^9, 3.903178452256588*^9, 3.90331952615025*^9, 
   3.903441294449112*^9, 3.903441530628131*^9, 3.919343471640809*^9, 
   3.9193442377090144`*^9, 3.919356961680005*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"2eb396bf-1593-447c-94f3-74c34aa67bde"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normalization constraints ", "Subsubsection",
 CellChangeTimes->{{3.9031430928587523`*^9, 3.903143100054298*^9}, {
   3.9031431721973343`*^9, 3.903143174101357*^9}, {3.90314323700473*^9, 
   3.903143241940748*^9}, 
   3.903143406314847*^9},ExpressionUUID->"fa766d6d-a64b-4b06-9010-\
7790d5b4d0c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NormCons1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         SubscriptBox["P", 
          RowBox[{
          "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]], ",", 
         RowBox[{"{", 
          RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "1"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9031431037669907`*^9, 3.903143180221792*^9}, {
   3.9031432526377563`*^9, 3.903143276844871*^9}, 3.903143315604797*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"00acd4ea-e1cf-46b9-9520-15fd9ce61fd8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.903143139996163*^9, 3.9031431553589897`*^9}, 
   3.903143277111101*^9, 3.903143316652483*^9, 3.903178455491742*^9, 
   3.903319529802725*^9, 3.903441340461329*^9, 3.9034415376949143`*^9, 
   3.9193434801426*^9, 3.919344245152594*^9, 3.919345121409582*^9, 
   3.9193569640622993`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"ab472630-26a6-4f5d-81ca-19c8e1ad5786"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Network constraints", "Subsubsection",
 CellChangeTimes->{{3.9031430928587523`*^9, 3.903143100054298*^9}, {
  3.9031431721973343`*^9, 3.903143174101357*^9}, {3.90314323700473*^9, 
  3.903143241940748*^9}, {3.90314340901108*^9, 
  3.903143412466771*^9}},ExpressionUUID->"87b87bce-a311-4bb8-8c90-\
a985f81bb823"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NetConsA", " ", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "0", ",", "tb", ",", "tc"}]], "-", 
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "1", ",", "tb", ",", "tc"}]]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NetConsB", " ", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "ta", ",", "0", ",", "tc"}]], "-", 
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "ta", ",", "1", ",", "tc"}]]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NetConsC", " ", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "0"}]], "-", 
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "1"}]]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b2", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"c2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.903143413787902*^9, 3.903143506194386*^9}, {
  3.9031435539949217`*^9, 3.903143615927306*^9}, {3.903143764368144*^9, 
  3.903143766334874*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"44f23335-2b04-4f4d-9fc9-353a59c1d766"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.903143506584652*^9, {3.903143606280554*^9, 3.903143616862833*^9}, 
   3.9031437666988573`*^9, 3.903178459865296*^9, 3.9033195336299562`*^9, 
   3.9034416333577623`*^9, 3.919343487077405*^9, 3.9193442717812004`*^9, {
   3.9193451325447884`*^9, 3.9193451602348695`*^9}, 3.9193569667009554`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"7e8e6331-b6c1-4198-ab8a-0e2d983d7626"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.903143506584652*^9, {3.903143606280554*^9, 3.903143616862833*^9}, 
   3.9031437666988573`*^9, 3.903178459865296*^9, 3.9033195336299562`*^9, 
   3.9034416333577623`*^9, 3.919343487077405*^9, 3.9193442717812004`*^9, {
   3.9193451325447884`*^9, 3.9193451602348695`*^9}, 3.9193569667234745`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"ce79b1ba-c6fd-4f41-9416-9ac054cbd1fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.903143506584652*^9, {3.903143606280554*^9, 3.903143616862833*^9}, 
   3.9031437666988573`*^9, 3.903178459865296*^9, 3.9033195336299562`*^9, 
   3.9034416333577623`*^9, 3.919343487077405*^9, 3.9193442717812004`*^9, {
   3.9193451325447884`*^9, 3.9193451602348695`*^9}, 3.91935696674158*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"c3afa9af-746f-4997-ac15-766b0540d367"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Probability constraints", "Subsubsection",
 CellChangeTimes->{{3.9031430928587523`*^9, 3.903143100054298*^9}, {
  3.9031431721973343`*^9, 3.903143174101357*^9}, {3.90314323700473*^9, 
  3.903143241940748*^9}, {3.90314340901108*^9, 3.903143412466771*^9}, {
  3.903143745406581*^9, 
  3.903143749102407*^9}},ExpressionUUID->"b9e33d6a-506f-4fd3-942c-\
86dec7fabea4"],

Cell["Bounds on token distributions", "Text",
 CellChangeTimes->{{3.9033194752388897`*^9, 3.903319482975881*^9}, {
  3.9034439917759247`*^9, 
  3.9034440252682924`*^9}},ExpressionUUID->"f39a28fd-1b15-445c-95b3-\
b2b7a6b78377"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["NC", "1"], "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["P", 
          RowBox[{"a2", ",", "b2", ",", "c2", ",", "0", ",", "0", ",", "0"}]],
          "+", 
         SubscriptBox["P", 
          RowBox[{
          "a2", ",", "b2", ",", "c2", ",", "1", ",", "1", ",", "1"}]]}], 
        ")"}]}], "==", " ", 
      RowBox[{"Pobs", "[", 
       RowBox[{"1", ",", "a2", ",", "1", ",", "b2", ",", "1", ",", "c2"}], 
       "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.919347216035984*^9, 3.9193472398824687`*^9}, {
  3.9193472824063225`*^9, 3.9193473340041757`*^9}, {3.919348995247735*^9, 
  3.9193490019115553`*^9}, {3.9193507389240923`*^9, 3.919350741859571*^9}, {
  3.919352198619446*^9, 3.9193522056343718`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"eef01448-c2cf-4103-aeb6-2439c0e6e4bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9193473283374777`*^9, 3.919347334319391*^9}, 
   3.9193505872221336`*^9, 3.9193507468177066`*^9, 3.9193522060434012`*^9, 
   3.919356969606037*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"c850a90f-b8bf-42f4-8855-bb00f752a8ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["NC", "2"], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"b2", "=", "0"}], "1"], 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"c2", "=", "0"}], "1"], 
        SubscriptBox["P", 
         RowBox[{
         "a2", ",", "b2", ",", "c2", ",", "1", ",", "0", ",", "0"}]]}]}]}], "==",
      "  ", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "a2", ",", "0", ",", "0", ",", "0", ",", "1"}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a2", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["NC", "3"], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"b2", "=", "0"}], "1"], 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"c2", "=", "0"}], "1"], 
        SubscriptBox["P", 
         RowBox[{
         "a2", ",", "b2", ",", "c2", ",", "0", ",", "1", ",", "1"}]]}]}]}], "==",
      "  ", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "a2", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a2", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["NC", "4"], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"a2", "=", "0"}], "1"], 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"c2", "=", "0"}], "1"], 
        SubscriptBox["P", 
         RowBox[{
         "a2", ",", "b2", ",", "c2", ",", "0", ",", "1", ",", "0"}]]}]}]}], "==",
      "  ", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "b2", ",", "0", ",", "0"}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"b2", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["NC", "5"], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"a2", "=", "0"}], "1"], 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"c2", "=", "0"}], "1"], 
        SubscriptBox["P", 
         RowBox[{
         "a2", ",", "b2", ",", "c2", ",", "1", ",", "0", ",", "1"}]]}]}]}], "==",
      "  ", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "b2", ",", "0", ",", "1"}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"b2", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["NC", "6"], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"b2", "=", "0"}], "1"], 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"a2", "=", "0"}], "1"], 
        SubscriptBox["P", 
         RowBox[{
         "a2", ",", "b2", ",", "c2", ",", "0", ",", "0", ",", "1"}]]}]}]}], "==",
      "  ", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "c2"}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["NC", "7"], "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"b2", "=", "0"}], "1"], 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"a2", "=", "0"}], "1"], 
        SubscriptBox["P", 
         RowBox[{
         "a2", ",", "b2", ",", "c2", ",", "0", ",", "1", ",", "1"}]]}]}]}], "==",
      "  ", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "c2"}], 
      "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.919349011893149*^9, 3.9193490275581408`*^9}, {
  3.9193490657215786`*^9, 3.9193491160295453`*^9}, {3.9193501448956003`*^9, 
  3.9193502662666073`*^9}, {3.9193503405954456`*^9, 3.9193503441059885`*^9}, {
  3.919350419337598*^9, 3.919350557817403*^9}, {3.919350744047742*^9, 
  3.919350758139493*^9}, {3.919352209489622*^9, 3.919352232784853*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"f1a7e6cd-8613-4d83-bcdf-af79a76f1ab1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.919349020668375*^9, 3.9193491164537983`*^9, 
  3.919350246136832*^9, 3.919350477080326*^9, 3.9193505609156528`*^9, 
  3.919350758644266*^9, 3.9193522336238437`*^9, 3.919356971307382*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"852c5f55-f616-4c2e-8c35-290e889a22d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.919349020668375*^9, 3.9193491164537983`*^9, 
  3.919350246136832*^9, 3.919350477080326*^9, 3.9193505609156528`*^9, 
  3.919350758644266*^9, 3.9193522336238437`*^9, 3.9193569713232403`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"a80cf8e0-dfec-44cc-a6a3-48115bb8a527"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.919349020668375*^9, 3.9193491164537983`*^9, 
  3.919350246136832*^9, 3.919350477080326*^9, 3.9193505609156528`*^9, 
  3.919350758644266*^9, 3.9193522336238437`*^9, 3.9193569713347254`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"47cd5e96-99e8-4bfe-8b7c-3cce39e2a60f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.919349020668375*^9, 3.9193491164537983`*^9, 
  3.919350246136832*^9, 3.919350477080326*^9, 3.9193505609156528`*^9, 
  3.919350758644266*^9, 3.9193522336238437`*^9, 3.919356971347393*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"2fa05128-3a6e-4dfd-b691-bad1790891e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.919349020668375*^9, 3.9193491164537983`*^9, 
  3.919350246136832*^9, 3.919350477080326*^9, 3.9193505609156528`*^9, 
  3.919350758644266*^9, 3.9193522336238437`*^9, 3.9193569713560367`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"0c91af0b-1f40-4858-9024-dea4c1645e00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["P", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
       SubscriptBox["P", 
        RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
      ")"}]}], "\[Equal]", 
    RowBox[{"Pobs", "[", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.919349020668375*^9, 3.9193491164537983`*^9, 
  3.919350246136832*^9, 3.919350477080326*^9, 3.9193505609156528`*^9, 
  3.919350758644266*^9, 3.9193522336238437`*^9, 3.919356971366087*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"35a1d7d4-df66-4ad5-8132-feea6c4ffd71"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ProbConsToken", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["NC", "i"], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "7"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9193505713537965`*^9, 3.919350622654076*^9}, {
  3.91935224218908*^9, 3.9193522434830294`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"378e2116-288f-415e-b521-ba8dbdb99934"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.919348471863514*^9, 3.9193484720513535`*^9}, {
   3.919348595029935*^9, 3.919348598618182*^9}, {3.919348642184849*^9, 
   3.9193486802991486`*^9}, {3.919348961039459*^9, 3.9193489616043715`*^9}, 
   3.9193490076510534`*^9},ExpressionUUID->"2eeabafb-b6b7-4222-8470-\
fc6d339f2790"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", 
   FractionBox["\[Pi]", "8"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Peffective", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], ":=", " ", 
   RowBox[{"Pquantum", "[", 
    RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllConstraints", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
       "PosCons1", ",", "NormCons1", ",", "NetConsA", ",", "NetConsB", ",", 
        "NetConsC", ",", "ProbConsToken"}], " ", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"Pobs", "->", "Peffective"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Theta]", "->", 
        FractionBox["\[Pi]", "4"]}], ",", 
       RowBox[{"u", "->", 
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], ",", 
       RowBox[{"v", "->", 
        RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
       RowBox[{"uc", "->", 
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], ",", 
       RowBox[{"vc", "->", 
        RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}]}], "}"}]}], "//", 
    "N"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"-", 
   RowBox[{"LinearOptimization", "[", 
    RowBox[{
     RowBox[{"-", "\[Eta]"}], ",", "AllConstraints", ",", 
     RowBox[{"Join", "[", 
      RowBox[{"LPvariables", ",", 
       RowBox[{"{", "\[Eta]", "}"}]}], "]"}], ",", 
     "\"\<PrimalMinimumValue\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.903442772265332*^9, 3.9034428277711725`*^9}, {
   3.903442899300585*^9, 3.903442959413364*^9}, {3.9034430170310955`*^9, 
   3.903443158387744*^9}, {3.903443236462306*^9, 3.9034432772252765`*^9}, {
   3.9034439363696284`*^9, 3.903443938709736*^9}, {3.9193437777803907`*^9, 
   3.9193437835916758`*^9}, {3.9193438157553716`*^9, 
   3.9193438840937777`*^9}, {3.9193443123337345`*^9, 3.919344314303629*^9}, {
   3.9193443450960965`*^9, 3.9193443705365953`*^9}, 3.919344402505124*^9, {
   3.9193444340149465`*^9, 3.919344552611987*^9}, {3.919344598662553*^9, 
   3.919344599492196*^9}, {3.919344639268589*^9, 3.9193446931683836`*^9}, 
   3.9193447945965376`*^9, {3.9193452146564455`*^9, 3.9193452275751724`*^9}, 
   3.919352300740225*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"02d98aa7-e4d4-467d-b229-3123c13b1336"],

Cell[BoxData[
 TemplateBox[{
  "LinearOptimization", "lecamat", 
   "\"The first element of the list \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{InterpretationBox[RowBox[{TagBox[\\\"SparseArray\\\", \\\"SummaryHead\
\\\"], \\\"[\\\", DynamicModuleBox[{Typeset`open$$ = False, \
Set[Typeset`embedState$$, \\\"Ready\\\"]}, \
TemplateBox[List[PaneSelectorBox[List[Rule[False, \
GridBox[List[List[PaneBox[ButtonBox[DynamicBox[FEPrivate`FrontEndResource[\\\"\
FEBitmaps\\\", \\\"SummaryBoxOpener\\\"]], RuleDelayed[ButtonFunction, \
Set[Typeset`open$$, True]], Rule[Appearance, None], Rule[BaseStyle, List[]], \
Rule[Evaluator, Automatic], Rule[Method, \\\"Preemptive\\\"]], \
Rule[Alignment, List[Center, Center]], Rule[ImageSize, \
Dynamic[List[Automatic, Times[3.5`, \
Times[CurrentValue[\\\"FontCapHeight\\\"], \
Power[AbsoluteCurrentValue[Magnification], -1]]]]]]], \
GraphicsBox[RasterBox[List[List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.5`, 0.`, 0.`]], \
List[List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.5`, 0.`, \
0.`]], List[List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`]], List[List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`]], List[List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`]], List[List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.26725192857142854`, 0.5544407857142857`, 0.9281491785714285`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.2570636488095238`, 0.4818279464285714`, 0.8977779196428571`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.26725192857142854`, 0.5544407857142857`, \
0.9281491785714285`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`]], List[List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.26725192857142854`, 0.5544407857142857`, \
0.9281491785714285`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3025305714285714`, 0.05931548095238096`, \
0.5947985476190476`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`]], List[List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], \
List[0.24671228571428572`, 0.034721257142857155`, 0.47325785714285723`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3025305714285714`, 0.05931548095238096`, \
0.5947985476190476`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.772061`, 0.92462`, 0.998703`], List[0.24671228571428572`, \
0.034721257142857155`, 0.47325785714285723`], List[0.235431`, 0.32765`, \
0.833291`], List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, 0.92462`, \
0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], \
List[0.24671228571428572`, 0.034721257142857155`, 0.47325785714285723`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`]], List[List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.772061`, 0.92462`, \
0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.772061`, 0.92462`, 0.998703`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.3025305714285714`, 0.05931548095238096`, 0.5947985476190476`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.24671228571428572`, 0.034721257142857155`, 0.47325785714285723`], \
List[0.772061`, 0.92462`, 0.998703`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.772061`, 0.92462`, \
0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.24671228571428572`, 0.034721257142857155`, 0.47325785714285723`], \
List[0.772061`, 0.92462`, 0.998703`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.772061`, 0.92462`, \
0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.772061`, 0.92462`, 0.998703`], List[0.24671228571428572`, \
0.034721257142857155`, 0.47325785714285723`], List[0.3756080476190475`, \
0.711916`, 0.9779621904761905`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.772061`, 0.92462`, 0.998703`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.772061`, 0.92462`, 0.998703`], List[0.24671228571428572`, \
0.034721257142857155`, 0.47325785714285723`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`]], List[List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.5738345238095239`, 0.818268`, 0.9883325952380952`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, 0.92462`, \
0.998703`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, 0.32765`, \
0.833291`], List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, 0.32765`, \
0.833291`], List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]]], List[List[0, \
0], List[22, 26]], List[0, 1]], Rule[AspectRatio, 1], Rule[Axes, False], \
Rule[Frame, False], Rule[FrameLabel, List[None, None]], Rule[FrameStyle, \
Directive[Opacity[0.5`], Thickness[Tiny], RGBColor[0.368417`, 0.506779`, \
0.709798`]]], Rule[FrameTicks, List[List[None, None], List[None, None]]], \
Rule[GridLinesStyle, Directive[GrayLevel[0.5`, 0.4`]]], Rule[ImageSize, \
Dynamic[List[Automatic, Times[3.5`, \
Times[CurrentValue[\\\"FontCapHeight\\\"], \
Power[AbsoluteCurrentValue[Magnification], -1]]]]]], Rule[Method, \
List[Rule[\\\"AxisPadding\\\", Scaled[0.02`]], \
Rule[\\\"DefaultBoundaryStyle\\\", Automatic], \
Rule[\\\"DefaultGraphicsInteraction\\\", List[Rule[\\\"Version\\\", 1.2`], \
Rule[\\\"TrackMousePosition\\\", List[True, False]], Rule[\\\"Effects\\\", \
List[Rule[\\\"Highlight\\\", List[Rule[\\\"ratio\\\", 2]]], \
Rule[\\\"HighlightPoint\\\", List[Rule[\\\"ratio\\\", 2]]], \
Rule[\\\"Droplines\\\", List[Rule[\\\"freeformCursorMode\\\", True], \
Rule[\\\"placement\\\", List[Rule[\\\"x\\\", \\\"All\\\"], Rule[\\\"y\\\", \\\
\"None\\\"]]]]]]]]], Rule[\\\"DefaultPlotStyle\\\", Automatic], \
Rule[\\\"DomainPadding\\\", Scaled[0.02`]], Rule[\\\"RangePadding\\\", \
Scaled[0.05`]]]]], GridBox[List[List[RowBox[List[TagBox[\\\"\\\\\\\"Specified \
elements: \\\\\\\"\\\", \\\"SummaryItemAnnotation\\\"], \
\\\"\\\\[InvisibleSpace]\\\", TagBox[\\\"332\\\", \\\"SummaryItem\\\"]]]], \
List[RowBox[List[TagBox[\\\"\\\\\\\"Dimensions: \\\\\\\"\\\", \
\\\"SummaryItemAnnotation\\\"], \\\"\\\\[InvisibleSpace]\\\", \
TagBox[RowBox[List[\\\"{\\\", RowBox[List[\\\"52\\\", \\\",\\\", \
\\\"65\\\"]], \\\"}\\\"]], \\\"SummaryItem\\\"]]]]], Rule[GridBoxAlignment, \
List[Rule[\\\"Columns\\\", List[List[Left]]], Rule[\\\"Rows\\\", \
List[List[Automatic]]]]], Rule[AutoDelete, False], Rule[GridBoxItemSize, \
List[Rule[\\\"Columns\\\", List[List[Automatic]]], Rule[\\\"Rows\\\", \
List[List[Automatic]]]]], Rule[GridBoxSpacings, List[Rule[\\\"Columns\\\", \
List[List[2]]], Rule[\\\"Rows\\\", List[List[Automatic]]]]], Rule[BaseStyle, \
List[Rule[ShowStringCharacters, False], Rule[NumberMarks, False], \
Rule[PrintPrecision, 3], Rule[ShowSyntaxStyles, False]]]]]], \
Rule[GridBoxAlignment, List[Rule[\\\"Columns\\\", List[List[Left]]], \
Rule[\\\"Rows\\\", List[List[Top]]]]], Rule[AutoDelete, False], \
Rule[GridBoxItemSize, List[Rule[\\\"Columns\\\", List[List[Automatic]]], \
Rule[\\\"Rows\\\", List[List[Automatic]]]]], Rule[BaselinePosition, List[1, \
1]]]], Rule[True, \
GridBox[List[List[PaneBox[ButtonBox[DynamicBox[FEPrivate`FrontEndResource[\\\"\
FEBitmaps\\\", \\\"SummaryBoxCloser\\\"]], RuleDelayed[ButtonFunction, \
Set[Typeset`open$$, False]], Rule[Appearance, None], Rule[BaseStyle, List[]], \
Rule[Evaluator, Automatic], Rule[Method, \\\"Preemptive\\\"]], \
Rule[Alignment, List[Center, Center]], Rule[ImageSize, \
Dynamic[List[Automatic, Times[3.5`, \
Times[CurrentValue[\\\"FontCapHeight\\\"], \
Power[AbsoluteCurrentValue[Magnification], -1]]]]]]], \
GraphicsBox[RasterBox[List[List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.5`, 0.`, 0.`]], \
List[List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.5`, 0.`, \
0.`]], List[List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`]], List[List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`]], List[List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`]], List[List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.26725192857142854`, 0.5544407857142857`, 0.9281491785714285`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.2570636488095238`, 0.4818279464285714`, 0.8977779196428571`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.26725192857142854`, 0.5544407857142857`, \
0.9281491785714285`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.24687536904761906`, 0.40921510714285714`, 0.8674066607142857`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`]], List[List[0.24687536904761906`, \
0.40921510714285714`, 0.8674066607142857`], List[0.235431`, 0.32765`, \
0.833291`], List[0.26725192857142854`, 0.5544407857142857`, \
0.9281491785714285`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.24687536904761906`, 0.40921510714285714`, \
0.8674066607142857`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3025305714285714`, 0.05931548095238096`, \
0.5947985476190476`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`]], List[List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.27900142857142857`, 0.16243374285714285`, \
0.6900786666666667`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], \
List[0.24671228571428572`, 0.034721257142857155`, 0.47325785714285723`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3025305714285714`, 0.05931548095238096`, \
0.5947985476190476`]], List[List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.772061`, 0.92462`, 0.998703`], List[0.24671228571428572`, \
0.034721257142857155`, 0.47325785714285723`], List[0.235431`, 0.32765`, \
0.833291`], List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, 0.92462`, \
0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], \
List[0.24671228571428572`, 0.034721257142857155`, 0.47325785714285723`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.235431`, 0.32765`, 0.833291`]], List[List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.772061`, 0.92462`, \
0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.772061`, 0.92462`, 0.998703`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.3025305714285714`, 0.05931548095238096`, 0.5947985476190476`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.24671228571428572`, 0.034721257142857155`, 0.47325785714285723`], \
List[0.772061`, 0.92462`, 0.998703`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.772061`, 0.92462`, \
0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.24671228571428572`, 0.034721257142857155`, 0.47325785714285723`], \
List[0.772061`, 0.92462`, 0.998703`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.27900142857142857`, \
0.16243374285714285`, 0.6900786666666667`], List[0.772061`, 0.92462`, \
0.998703`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.772061`, 0.92462`, 0.998703`], List[0.24671228571428572`, \
0.034721257142857155`, 0.47325785714285723`], List[0.3756080476190475`, \
0.711916`, 0.9779621904761905`], List[0.3756080476190475`, 0.711916`, \
0.9779621904761905`], List[0.24671228571428572`, 0.034721257142857155`, \
0.47325785714285723`], List[0.772061`, 0.92462`, 0.998703`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.27900142857142857`, 0.16243374285714285`, 0.6900786666666667`], \
List[0.772061`, 0.92462`, 0.998703`], List[0.24671228571428572`, \
0.034721257142857155`, 0.47325785714285723`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.235431`, 0.32765`, 0.833291`]], List[List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.5738345238095239`, 0.818268`, 0.9883325952380952`]], \
List[List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, 0.92462`, \
0.998703`], List[0.235431`, 0.32765`, 0.833291`], List[0.235431`, 0.32765`, \
0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, 0.32765`, \
0.833291`], List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]], \
List[List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, 0.32765`, \
0.833291`], List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.772061`, 0.92462`, 0.998703`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`], List[0.772061`, \
0.92462`, 0.998703`], List[0.235431`, 0.32765`, 0.833291`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], \
List[0.3756080476190475`, 0.711916`, 0.9779621904761905`], List[0.235431`, \
0.32765`, 0.833291`], List[0.235431`, 0.32765`, 0.833291`]]], List[List[0, \
0], List[22, 26]], List[0, 1]], Rule[AspectRatio, 1], Rule[Axes, False], \
Rule[Frame, False], Rule[FrameLabel, List[None, None]], Rule[FrameStyle, \
Directive[Opacity[0.5`], Thickness[Tiny], RGBColor[0.368417`, 0.506779`, \
0.709798`]]], Rule[FrameTicks, List[List[None, None], List[None, None]]], \
Rule[GridLinesStyle, Directive[GrayLevel[0.5`, 0.4`]]], Rule[ImageSize, \
Dynamic[List[Automatic, Times[3.5`, \
Times[CurrentValue[\\\"FontCapHeight\\\"], \
Power[AbsoluteCurrentValue[Magnification], -1]]]]]], Rule[Method, \
List[Rule[\\\"AxisPadding\\\", Scaled[0.02`]], \
Rule[\\\"DefaultBoundaryStyle\\\", Automatic], \
Rule[\\\"DefaultGraphicsInteraction\\\", List[Rule[\\\"Version\\\", 1.2`], \
Rule[\\\"TrackMousePosition\\\", List[True, False]], Rule[\\\"Effects\\\", \
List[Rule[\\\"Highlight\\\", List[Rule[\\\"ratio\\\", 2]]], \
Rule[\\\"HighlightPoint\\\", List[Rule[\\\"ratio\\\", 2]]], \
Rule[\\\"Droplines\\\", List[Rule[\\\"freeformCursorMode\\\", True], \
Rule[\\\"placement\\\", List[Rule[\\\"x\\\", \\\"All\\\"], Rule[\\\"y\\\", \\\
\"None\\\"]]]]]]]]], Rule[\\\"DefaultPlotStyle\\\", Automatic], \
Rule[\\\"DomainPadding\\\", Scaled[0.02`]], Rule[\\\"RangePadding\\\", \
Scaled[0.05`]]]]], GridBox[List[List[RowBox[List[TagBox[\\\"\\\\\\\"Specified \
elements: \\\\\\\"\\\", \\\"SummaryItemAnnotation\\\"], \
\\\"\\\\[InvisibleSpace]\\\", TagBox[\\\"332\\\", \\\"SummaryItem\\\"]]]], \
List[RowBox[List[TagBox[\\\"\\\\\\\"Dimensions: \\\\\\\"\\\", \
\\\"SummaryItemAnnotation\\\"], \\\"\\\\[InvisibleSpace]\\\", \
TagBox[RowBox[List[\\\"{\\\", RowBox[List[\\\"52\\\", \\\",\\\", \
\\\"65\\\"]], \\\"}\\\"]], \\\"SummaryItem\\\"]]]], \
List[RowBox[List[TagBox[\\\"\\\\\\\"Default: \\\\\\\"\\\", \
\\\"SummaryItemAnnotation\\\"], \\\"\\\\[InvisibleSpace]\\\", \
TagBox[\\\"0\\\", \\\"SummaryItem\\\"]]]], List[RowBox[List[TagBox[\\\"\\\\\\\
\"Density: \\\\\\\"\\\", \\\"SummaryItemAnnotation\\\"], \
\\\"\\\\[InvisibleSpace]\\\", TagBox[\\\"0.09822485207100591`\\\", \
\\\"SummaryItem\\\"]]]], \
List[RowBox[List[TagBox[\\\"\\\\\\\"Elements:\\\\\\\"\\\", \
\\\"SummaryItemAnnotation\\\"], \\\"\\\\[InvisibleSpace]\\\", TagBox[\\\"\\\\\
\\\"\\\\\\\"\\\", \\\"SummaryItem\\\"]]]], \
List[TagBox[TagBox[GridBox[List[List[RowBox[List[RowBox[List[\\\"{\\\", \
RowBox[List[\\\"1\\\", \\\",\\\", \\\"17\\\"]], \\\"}\\\"]], \\\"\\\\[Rule]\\\
\", StyleBox[PaneBox[\\\"1.`\\\", Rule[ContentPadding, False], \
Rule[FrameMargins, 0], Rule[StripOnInput, True], Rule[BaselinePosition, \
Baseline], Rule[ImageSize, List[List[1, 300], Automatic]]], \
Rule[LineBreakWithin, False]]]]], List[RowBox[List[RowBox[List[\\\"{\\\", \
RowBox[List[\\\"1\\\", \\\",\\\", \\\"25\\\"]], \\\"}\\\"]], \\\"\\\\[Rule]\\\
\", StyleBox[PaneBox[\\\"1.`\\\", Rule[ContentPadding, False], \
Rule[FrameMargins, 0], Rule[StripOnInput, True], Rule[BaselinePosition, \
Baseline], Rule[ImageSize, List[List[1, 300], Automatic]]], \
Rule[LineBreakWithin, False]]]]], List[RowBox[List[RowBox[List[\\\"{\\\", \
RowBox[List[\\\"1\\\", \\\",\\\", \\\"57\\\"]], \\\"}\\\"]], \\\"\\\\[Rule]\\\
\", StyleBox[PaneBox[\\\"1.`\\\", Rule[ContentPadding, False], \
Rule[FrameMargins, 0], Rule[StripOnInput, True], Rule[BaselinePosition, \
Baseline], Rule[ImageSize, List[List[1, 300], Automatic]]], \
Rule[LineBreakWithin, False]]]]], List[RowBox[List[RowBox[List[\\\"{\\\", \
RowBox[List[\\\"1\\\", \\\",\\\", \\\"33\\\"]], \\\"}\\\"]], \\\"\\\\[Rule]\\\
\", StyleBox[PaneBox[\\\"1.`\\\", Rule[ContentPadding, False], \
Rule[FrameMargins, 0], Rule[StripOnInput, True], Rule[BaselinePosition, \
Baseline], Rule[ImageSize, List[List[1, 300], Automatic]]], \
Rule[LineBreakWithin, False]]]]], \
List[ItemBox[\\\"\\\\\\\"\\\\[VerticalEllipsis]\\\\\\\"\\\", Rule[Alignment, \
Center], Rule[StripOnInput, False]]]], Rule[GridBoxAlignment, \
List[Rule[\\\"Columns\\\", List[List[Left]]]]], Rule[DefaultBaseStyle, \
\\\"Column\\\"], Rule[GridBoxItemSize, List[Rule[\\\"Columns\\\", \
List[List[Automatic]]], Rule[\\\"Rows\\\", List[List[Automatic]]]]]], \
\\\"Column\\\"], \\\"SummaryItem\\\"]]], Rule[GridBoxAlignment, \
List[Rule[\\\"Columns\\\", List[List[Left]]], Rule[\\\"Rows\\\", \
List[List[Automatic]]]]], Rule[AutoDelete, False], Rule[GridBoxItemSize, \
List[Rule[\\\"Columns\\\", List[List[Automatic]]], Rule[\\\"Rows\\\", \
List[List[Automatic]]]]], Rule[GridBoxSpacings, List[Rule[\\\"Columns\\\", \
List[List[2]]], Rule[\\\"Rows\\\", List[List[Automatic]]]]], Rule[BaseStyle, \
List[Rule[ShowStringCharacters, False], Rule[NumberMarks, False], \
Rule[PrintPrecision, 3], Rule[ShowSyntaxStyles, False]]]]]], \
Rule[GridBoxAlignment, List[Rule[\\\"Columns\\\", List[List[Left]]], \
Rule[\\\"Rows\\\", List[List[Top]]]]], Rule[AutoDelete, False], \
Rule[GridBoxItemSize, List[Rule[\\\"Columns\\\", List[List[Automatic]]], \
Rule[\\\"Rows\\\", List[List[Automatic]]]]], Rule[BaselinePosition, List[1, \
1]]]]], Dynamic[Typeset`open$$], Rule[ImageSize, Automatic]]], \
\\\"SummaryPanel\\\"], RuleDelayed[DynamicModuleValues, List[]]], \
\\\"]\\\"}], SparseArray[Automatic, List[52, 65], 0, List[1, List[List[0, 8, \
16, 24, 32, 40, 48, 56, 64, 72, 80, 88, 96, 104, 112, 120, 128, 136, 144, \
152, 160, 168, 176, 184, 192, 200, 208, 216, 224, 232, 240, 248, 256, 259, \
262, 265, 268, 271, 274, 277, 280, 284, 288, 292, 296, 300, 304, 308, 312, \
317, 322, 327, 332], List[List[17], List[25], List[57], List[33], List[9], \
List[49], List[41], List[1], List[26], List[18], List[58], List[50], \
List[42], List[2], List[34], List[10], List[3], List[51], List[59], List[27], \
List[11], List[19], List[43], List[35], List[44], List[60], List[36], \
List[12], List[52], List[20], List[4], List[28], List[5], List[21], List[45], \
List[53], List[13], List[29], List[37], List[61], List[22], List[14], \
List[54], List[38], List[6], List[30], List[62], List[46], List[55], \
List[23], List[63], List[31], List[47], List[15], List[7], List[39], \
List[48], List[40], List[32], List[56], List[64], List[16], List[24], \
List[8], List[29], List[13], List[9], List[17], List[1], List[5], List[21], \
List[25], List[22], List[14], List[6], List[26], List[2], List[18], List[10], \
List[30], List[7], List[27], List[23], List[3], List[11], List[19], List[31], \
List[15], List[20], List[12], List[8], List[28], List[4], List[16], List[32], \
List[24], List[37], List[57], List[49], List[53], List[45], List[33], \
List[41], List[61], List[34], List[54], List[46], List[50], List[62], \
List[58], List[42], List[38], List[55], List[35], List[51], List[47], \
List[63], List[59], List[39], List[43], List[48], List[56], List[52], \
List[40], List[36], List[64], List[44], List[60], List[43], List[41], \
List[35], List[3], List[9], List[33], List[1], List[11], List[42], List[10], \
List[12], List[44], List[36], List[2], List[34], List[4], List[45], List[15], \
List[7], List[13], List[5], List[47], List[37], List[39], List[6], List[38], \
List[8], List[16], List[48], List[46], List[14], List[40], List[17], \
List[49], List[57], List[51], List[25], List[59], List[19], List[27], \
List[26], List[60], List[18], List[58], List[52], List[20], List[50], \
List[28], List[23], List[29], List[61], List[63], List[55], List[21], \
List[53], List[31], List[24], List[54], List[22], List[64], List[62], \
List[56], List[30], List[32], List[2], List[34], List[49], List[33], List[1], \
List[17], List[50], List[18], List[6], List[22], List[5], List[54], List[21], \
List[53], List[37], List[38], List[20], List[19], List[35], List[36], \
List[4], List[3], List[52], List[51], List[55], List[7], List[23], List[56], \
List[40], List[39], List[24], List[8], List[25], List[9], List[58], List[57], \
List[41], List[42], List[26], List[10], List[29], List[14], List[61], \
List[46], List[45], List[30], List[62], List[13], List[11], List[27], \
List[28], List[44], List[43], List[59], List[60], List[12], List[16], \
List[32], List[48], List[15], List[64], List[31], List[47], List[63], \
List[1], List[8], List[65], List[16], List[9], List[65], List[17], List[24], \
List[65], List[25], List[32], List[65], List[40], List[33], List[65], \
List[41], List[48], List[65], List[56], List[49], List[65], List[57], \
List[64], List[65], List[5], List[29], List[21], List[13], List[61], \
List[45], List[37], List[53], List[28], List[20], List[4], List[12], \
List[52], List[44], List[36], List[60], List[3], List[11], List[35], \
List[43], List[27], List[59], List[51], List[19], List[38], List[14], \
List[6], List[46], List[30], List[54], List[22], List[62], List[34], \
List[18], List[2], List[50], List[65], List[58], List[42], List[26], \
List[10], List[65], List[52], List[20], List[4], List[36], List[65], \
List[44], List[60], List[12], List[28], List[65]]], List[1.`, 1.`, 1.`, 1.`, \
1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, \
1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, \
1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, \
1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, 1.`, \
-1.`, -1.`, 1.`, 1.`, 1.`, -1.`, -1.`, 1.`, -1.`, -1.`, -1.`, 1.`, 1.`, 1.`, \
1.`, -1.`, -1.`, 1.`, -1.`, 1.`, 1.`, 1.`, -1.`, -1.`, 1.`, 1.`, -1.`, 1.`, \
1.`, -1.`, -1.`, -1.`, -1.`, 1.`, 1.`, -1.`, -1.`, 1.`, 1.`, -1.`, 1.`, -1.`, \
-1.`, 1.`, -1.`, 1.`, 1.`, -1.`, -1.`, 1.`, 1.`, -1.`, -1.`, 1.`, -1.`, 1.`, \
-1.`, -1.`, 1.`, -1.`, 1.`, -1.`, 1.`, 1.`, -1.`, 1.`, -1.`, -1.`, 1.`, 1.`, \
1.`, -1.`, 1.`, 1.`, -1.`, -1.`, -1.`, 1.`, 1.`, -1.`, 1.`, -1.`, -1.`, 1.`, \
1.`, -1.`, 1.`, -1.`, 1.`, 1.`, -1.`, -1.`, -1.`, 1.`, 1.`, -1.`, 1.`, 1.`, \
1.`, -1.`, 1.`, -1.`, -1.`, -1.`, 1.`, -1.`, 1.`, 1.`, -1.`, -1.`, 1.`, -1.`, \
-1.`, 1.`, 1.`, -1.`, -1.`, 1.`, 1.`, -1.`, -1.`, 1.`, 1.`, -1.`, 1.`, -1.`, \
1.`, -1.`, -1.`, -1.`, 1.`, 1.`, 1.`, 1.`, -1.`, -1.`, -1.`, -1.`, 1.`, -1.`, \
1.`, 1.`, 1.`, -1.`, -1.`, 1.`, 1.`, -1.`, -1.`, 1.`, -1.`, 1.`, 1.`, 1.`, \
1.`, -1.`, -1.`, 1.`, -1.`, -1.`, 1.`, 1.`, -1.`, 1.`, 1.`, -1.`, -1.`, -1.`, \
1.`, -1.`, 1.`, -1.`, 1.`, -1.`, -1.`, 1.`, 1.`, 1.`, -1.`, -1.`, 1.`, 1.`, \
-1.`, -1.`, -1.`, -1.`, -1.`, 1.`, -1.`, 1.`, 1.`, 1.`, 0.125`, 0.125`, \
-0.08459708691207961`, 0.125`, 0.125`, 0.0845970869120796`, 0.125`, 0.125`, \
0.022097086912079608`, 0.125`, 0.125`, -0.02209708691207961`, 0.125`, 0.125`, \
0.022097086912079608`, 0.125`, 0.125`, -0.02209708691207961`, 0.125`, 0.125`, \
0.04040291308792038`, 0.125`, 0.125`, -0.040402913087920385`, 0.125`, 0.125`, \
0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, \
0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, \
0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, \
0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, 0.125`, Plus[0.`, \
Times[-0.08838834764831843`, Power[w, 4]], Times[0.1767766952966369`, \
Power[w, 2], Power[z, 2]], Times[0.08838834764831843`, Power[z, 4]]], 0.125`, \
0.125`, 0.125`, 0.125`, Plus[0.`, Times[0.08838834764831843`, Power[w, 4]], \
Times[-0.1767766952966369`, Power[w, 2], Power[z, 2]], \
Times[-0.08838834764831843`, Power[z, 4]]], 0.125`, 0.125`, 0.125`, 0.125`, \
Plus[0.`, Times[0.08838834764831843`, Power[w, 4]], \
Times[0.1767766952966369`, Power[w, 2], Power[z, 2]], \
Times[-0.08838834764831843`, Power[z, 4]]], 0.125`, 0.125`, 0.125`, 0.125`, \
Plus[0.`, Times[-0.08838834764831843`, Power[w, 4]], \
Times[-0.1767766952966369`, Power[w, 2], Power[z, 2]], \
Times[0.08838834764831843`, Power[z, 4]]]]]], Rule[Selectable, False], \
Rule[Editable, False], Rule[SelectWithContents, True]], \\\",\\\", RowBox[{\\\
\"{\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1.`\\\"}], \\\",\\\", RowBox[{\\\"-\\\
\", \\\"1.`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1.`\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1.`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"1.`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \\\"1.`\\\"}], \\\",\\\", \
RowBox[{\\\"-\\\", \\\"1.`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"1.`\\\"}], \\\",\\\", \\\"0.`\\\", \\\",\\\", \\\"0.`\\\", \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"42\\\", \\\"\[RightSkeleton]\\\"}]}], \\\
\"}\\\"}]}], \\\"}\\\"}]\\) given for the linear equality constraints should \
be a matrix of numeric values.\"", 2, 48, 1, 27441352156281836941, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.919345229235233*^9, {3.919352294904874*^9, 3.91935230118253*^9}, 
   3.919356977961122*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"663d662b-d6df-4cca-9b97-7e59c134960c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "0"}], ",", 
    RowBox[{"j", "<=", "20"}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "0"}], ",", 
      RowBox[{"i", "<=", " ", "20"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AllConstraints", "=", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
            "PosCons1", ",", "NormCons1", ",", "NetConsA", ",", "NetConsB", 
             ",", "NetConsC", ",", "ProbConsToken"}], " ", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"Pobs", "->", "Peffective"}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Theta]", "->", 
             FractionBox["\[Pi]", "4"]}], ",", 
            RowBox[{"u", "->", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox["\[Pi]", "4"], " ", 
               FractionBox["i", "20"]}], "]"}]}], ",", 
            RowBox[{"v", "->", 
             RowBox[{"Sin", "[", 
              RowBox[{
               FractionBox["\[Pi]", "4"], " ", 
               FractionBox["i", "20"]}], "]"}]}], ",", 
            RowBox[{"uc", "->", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox["\[Pi]", "4"], " ", 
               FractionBox["j", "20"]}], "]"}]}], ",", 
            RowBox[{"vc", "->", 
             RowBox[{"Sin", "[", 
              RowBox[{
               FractionBox["\[Pi]", "4"], " ", 
               FractionBox["j", "20"]}], "]"}]}], ",", 
            RowBox[{"z", "->", "1"}], ",", 
            RowBox[{"w", "->", "0"}]}], "}"}]}], "//", "N"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["M", 
         RowBox[{"i", ",", "j"}]], "=", 
        RowBox[{"-", 
         RowBox[{"LinearOptimization", "[", 
          RowBox[{
           RowBox[{"-", "\[Eta]"}], ",", "AllConstraints", ",", 
           RowBox[{"Join", "[", 
            RowBox[{"LPvariables", ",", 
             RowBox[{"{", "\[Eta]", "}"}]}], "]"}], ",", 
           "\"\<PrimalMinimumValue\>\""}], "]"}]}]}]}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.919352401466403*^9, 3.919352499042492*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"131e1774-9896-4412-b205-afad83ecef54"],

Cell[BoxData[
 TemplateBox[{
  "LinearOptimization", "dinfeas", 
   "\"The dual appears to be infeasible, which implies that the primal \
optimization is either unbounded or infeasible. Reducing the tolerance may \
help resolve the dual infeasibility.\"", 2, 49, 2, 27441352156281836941, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9193569901347837`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"c5a4d0c4-d72f-4956-b52b-f3a5109de7d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MM", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["M", 
         RowBox[{"i", ",", "j"}]], "<", "1"}], ",", 
       SubscriptBox["M", 
        RowBox[{"i", ",", "j"}]], ",", "None"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "20"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixPlot", "[", 
  RowBox[{"MM", ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", "\[Alpha]"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9193525319611874`*^9, 3.9193525582024584`*^9}, {
  3.9193568983482924`*^9, 3.9193569009937057`*^9}, {3.919356999512061*^9, 
  3.919357007200323*^9}, {3.919357039949973*^9, 3.9193570583270903`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"c00d7323-26ec-4a97-9bab-c52e7385aca6"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJzt2Hk0lfu/B3AkB5mSInUcZKioyFSiDzKFUEiG6JgyZBaFSpJKSCpCokPq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   "], {{0, 0}, {21, 21}}, {0, 1}],
  Frame->True,
  FrameLabel->{
    FormBox["\[Alpha]", TraditionalForm], 
    FormBox["\[Phi]", TraditionalForm]},
  FrameTicks->{{{{20.5, 
       FormBox["1", TraditionalForm]}, {16.5, 
       FormBox["5", TraditionalForm]}, {11.5, 
       FormBox["10", TraditionalForm]}, {6.5, 
       FormBox["15", TraditionalForm]}, {0.5, 
       FormBox["21", TraditionalForm]}}, {{20.5, 
       FormBox["1", TraditionalForm]}, {16.5, 
       FormBox["5", TraditionalForm]}, {11.5, 
       FormBox["10", TraditionalForm]}, {6.5, 
       FormBox["15", TraditionalForm]}, {0.5, 
       FormBox["21", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {14.5, 
       FormBox["15", TraditionalForm]}, {20.5, 
       FormBox["21", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {14.5, 
       FormBox["15", TraditionalForm]}, {20.5, 
       FormBox["21", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]}]], "Output",
 CellChangeTimes->{3.9193570077160435`*^9, 3.919357059018219*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"7dcee656-e08e-4ae1-8b18-c4469ff37957"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MM", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"MM", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"MM", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"MM", "[", 
      RowBox[{"[", "12", "]"}], "]"}], ",", 
     RowBox[{"MM", "[", 
      RowBox[{"[", "14", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "4", ",", "6", ",", "12", ",", "14", ",", "18"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.919357093849948*^9, 3.9193573894939933`*^9}, {
  3.919357424338873*^9, 3.9193574576695566`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"e8edc008-2fd3-4596-bc3d-27e547c46f49"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQUObzX9bho9f2cP4XI4dJw6q+DPBOMLONz++KdB
3vstlC/iYLBjdvqNHW+gfAmHxvlvww1dYXwZh+fSPOZLXr+G8hUcdtxfOvfT
ChhfycHVZOmUa1UwvooD21mJ3vPxML6aw9UFVkeYwmF8DYfjGc95tBJgfC0H
/rVbM/qqYXwdB1/rz8t4V8H4eg5xUg23td/C+AYO+7mn+hq7w9xn6FAfIvkl
fTeMb+SQ8+9DWrgfzH/GDj+CBOeHsMH8b+Jw6qxTrtWbd/YAN7hYig==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQDQUOqo6HbbMk39tDuBwOu/26jsSYvIPyBRxsr5xh
5qx9C+WLOGjwed7c9uoNlC/hsPL6EnmtchhfxiH3kHPeU1kYX8FBQf9E1sbb
r6F8JYdjfarH/NbB+CoOtf8kRF2mwPhqDrvXnnq9rwfG13B4vOR9ZPN0GF/L
IUCrz+/5Fhhfx8H4QJb5zacwvp7DhYcXLn/Shtlv4HD06zLB2Z0wvqEDW+fn
BBsmmH+MHAqX836dMQvGN3YoXSnp7hsJ87+Jg0qdQPtc9/f2AKUDWEw=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[{{2., 0.983993688892771}, {3., 0.9560220623091754}, {4., 
         0.9336343705608152}, {5., 0.9157854865183852}, {6., 
         0.9017267359335742}, {7., 0.8909189311840618}, {8., 
         0.8829767434762654}, {9., 0.8776327192127295}, {10., 
         0.8747142272005229}, {11., 0.8741294422925124}, {12., 
         0.8758601719513934}, {13., 0.879960458575292}, {14., 
         0.8865607542431913}, {15., 0.895878279726196}, {16., 
         0.9082351425034091}, {17., 0.9240871494061293}, {18., 
         0.9440684123500275}, {19., 0.9690605536149701}}]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[{{5., 0.9872982755314611}, {6., 0.9740974540284592}, {7., 
         0.9643805304565993}, {8., 0.9578198383337472}, {9., 
         0.9542032432909119}, {10., 0.9534168956860628}, {11., 
         0.9554363296985409}, {12., 0.9603245833895757}, {13., 
         0.968237066164346}, {14., 0.9794338865755052}, {15., 
         0.9943015118915621}}]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[{{8., 0.9953450174847558}, {9., 0.9929495311980067}, {10., 
         0.993605699523243}, {11., 0.9973339330317171}}]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0., 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotRange -> {{0., 20.}, {0., 1.}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"2", "4", "6", "12", "14", "18"}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.919357280983803*^9, 3.9193573901110587`*^9}, {
  3.9193574266776047`*^9, 3.9193574590232267`*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"61766a7f-a3d5-4721-ac23-9633f0707a18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{
   RowBox[{"MM", "[", 
    RowBox[{"[", "2", "]"}], "]"}], ","}], "]"}]], "Input",
 CellChangeTimes->{{3.919357592008562*^9, 
  3.919357633621529*^9}},ExpressionUUID->"7796f2ba-df10-42f7-9b35-\
a360fbfc2827"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{{3.9193576011644554`*^9, 3.919357608012231*^9}},
 CellLabel->"Out[86]=",ExpressionUUID->"9fb725fb-4de6-4077-917b-d6335a88896f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{"\[Eta]", "-", 
      FractionBox["1", "2"]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Eta]", ",", 
     FractionBox["1", "2"], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.919357807502367*^9, 3.9193578576750298`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"d4724e1f-8e69-479b-9ba2-8312757b22cd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwdjntY01UcxjdEuYhcFqCTUMGhKKnTQBuYLyAPoIEK4oOQTZqKioYiVF6T
ATMUFR9bhnLxAmlAMC+gmAsVCRQnF8EGhtsY29jY5WAiCF5ov/44z/f7Oc/7
fs7x4O2K3mJBo9EizYeavrv3j6fRFDCvrfd065aV0IcLg+hmDpy6W870hfNP
qYszLcx8Ia/gBjMEr6p3bp0w3swS6fVCZgyuv+U+srM18+bhP08zN4P94/IT
TGcz/7+kwafIzuVTbwXSXVYfOcbMgqekiJW4xszWN2YfZQrx2PaQIPeKAglx
F0UDL0sw4qDy//eNAjPG+BvCponwkfrkMnF4D9hRJu2DnCpoC15lrjjfg/Rm
DvIGbyPYrcfdcaAHM6qcZHT6XcQezB45G6ZEjXK5pGVpHeIqUmfmFCrxMKnQ
Lc5QD0VJ38VqoxK02Z87VHzTCM/DLrzikF44jpQ7unk1QTdd8l3Tz70IH0u4
ubZSgoJTDV3r1b1QZPk2N8xtga1q/w9lASp4n9KPlJpa8f79re/9jqswOCyX
PWM/Rflo5fXMXhV+77/TZH+yHaGNugAOR40p7leIStWBLfEVTO+jagi3Vyde
YP2NwNa5nOdyNWhB5apth6U4b7ew4i+2BgcX1Ve5PujEHz4veWnZGmgr63Pa
PJ7j/tTXicdkGlju6Mifs/8fRLby73bN74NvkNWHxDvdEG57GGcQ9GHNJY+t
1ybLkND4S/hn0j6ku2/07Nkgx5ShMoF+lhZsw7qJ0kgFcqz2WvIOaeHqMGBd
P6pApvyJ1KlZiwl380UzC3qw5NwLQ5aXDsm+d7psvlBCylq4ZuMBHSpX8C7U
Dinx7ttJ1qmPdXijn+qoOdOL7tJi+krPftSsDRsnDFEhqKRudXxqPzLCBeer
NCqcTvYytNX1g/ViZWexQI0it+AmO6YeS5dkCZmLNFiQ2/cufbse3GktI/R2
DQ6oQ1Nq7ukx1HRCuZvfhwiLBf5zGAbkWXLTolla2JL4KDrPAGdZ9SWLei0y
awPLCmoMmHCIH8NJ0YEfI4pNsTHCopQrUjL64f9EGmrztRFp50QnGOZ/yF1C
sqxvGVHrk23tlKyHjRfHNcjKBMbKPZ9k2BtgctXqlnJN6J7X2r5PbMD6lumM
PSITrhaBpeIaIYrNz7YfM4ErWuzk/sGI+3WtgcnrCDIEF/ndZSasHzwZaXWZ
4KrWPd8+gqChOZi96wrB8UJBgmwVgW/pEEP6G8G2aKNXZRSBA5fbebmcYJpY
fDUy1pxvnLcp9Jo5n/tlw3EegV++ZK9ATJC0+OxL230EjGDbknHtBKws53Dq
nfSPa4/s6CCgcQ5OorymoZTt7c8Iuo29Tynvo/Ku+cWdBKdjb3xFedNdSm8H
y8x5n+hUyku0YS18HYGsLbeI8m548Paarp+g5sjwJsrTVCgSRhkIhAEb51Ce
y9GT4z0IQcSv86soD1esUd0bJBDvffKI8kjOnGv0HiLIm+eXS/X8U1aVnRom
SFMWxFA9l1k3dyWMEsyN2Cmnehm0pOiHbwks6R0lVG7gubsf+z2Bojogicpx
q9sm530w+5OKF1D3klzB6NiY2T994mtq/gdp+3lF
       "]]},
     Annotation[#, "Charting`Private`Tag$50119#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.5000000000000011, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[1, 2], 1}, {0., 0.9999999795918368}}, {{0.5, 1}, {0., 
     0.9999999795918368}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.919357858073319*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"e232f063-eecb-4cbd-9eb0-8b151699a91e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["Keka", "2"], "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MM", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "i"}], "]"}], "]"}], "-", 
          FractionBox["1", "2"]}], ")"}], 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", 
            FractionBox["\[Pi]", "4"], " ", 
            FractionBox["i", "20"]}], "]"}], ",", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", 
            FractionBox["\[Pi]", "4"], " ", 
            FractionBox["i", "20"]}], "]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Red", "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]=\>\"", "<>", 
        RowBox[{"ToString", "[", " ", 
         RowBox[{
          FractionBox["2", 
           RowBox[{" ", 
            RowBox[{"4", " ", "20"}]}]], "//", "N"}], "]"}], "<>", 
        "\"\<\[Pi]\>\""}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["Keka", "3"], "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MM", "[", 
           RowBox[{"[", 
            RowBox[{"4", ",", "i"}], "]"}], "]"}], "-", 
          FractionBox["1", "2"]}], ")"}], 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", 
            FractionBox["\[Pi]", "4"], " ", 
            FractionBox["i", "20"]}], "]"}], ",", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", 
            FractionBox["\[Pi]", "4"], " ", 
            FractionBox["i", "20"]}], "]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Green", "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]=\>\"", "<>", 
        RowBox[{"ToString", "[", " ", 
         RowBox[{
          FractionBox["4", 
           RowBox[{" ", 
            RowBox[{"4", " ", "20"}]}]], "//", "N"}], "]"}], "<>", 
        "\"\<\[Pi]\>\""}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["Keka", "4"], "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MM", "[", 
           RowBox[{"[", 
            RowBox[{"6", ",", "i"}], "]"}], "]"}], "-", 
          FractionBox["1", "2"]}], ")"}], 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", 
            FractionBox["\[Pi]", "4"], " ", 
            FractionBox["i", "20"]}], "]"}], ",", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", 
            FractionBox["\[Pi]", "4"], " ", 
            FractionBox["i", "20"]}], "]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Yellow", "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]=\>\"", "<>", 
        RowBox[{"ToString", "[", " ", 
         RowBox[{
          FractionBox["6", 
           RowBox[{" ", 
            RowBox[{"4", " ", "20"}]}]], "//", "N"}], "]"}], "<>", 
        "\"\<\[Pi]\>\""}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["Keka", "5"], "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MM", "[", 
           RowBox[{"[", 
            RowBox[{"8", ",", "i"}], "]"}], "]"}], "-", 
          FractionBox["1", "2"]}], ")"}], 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"2", 
            FractionBox["\[Pi]", "4"], " ", 
            FractionBox["i", "20"]}], "]"}], ",", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", 
            FractionBox["\[Pi]", "4"], " ", 
            FractionBox["i", "20"]}], "]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "20"}], "}"}]}], "]"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<\[Phi]=\>\"", "<>", 
        RowBox[{"ToString", "[", " ", 
         RowBox[{
          FractionBox["8", 
           RowBox[{" ", 
            RowBox[{"4", " ", "20"}]}]], "//", "N"}], "]"}], "<>", 
        "\"\<\[Pi]\>\""}], "}"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919357586680359*^9, 3.919357780000162*^9}, {
  3.9193578625009995`*^9, 3.9193579962457595`*^9}, {3.919394199976147*^9, 
  3.9193943636703625`*^9}, {3.9193944036996765`*^9, 3.919394471516774*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"ceecc3f6-3a89-4f81-b72a-354445b3119a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\<(2\[Eta]-1)Sin[\[CurlyPhi]]\>\"", ",", 
        "\"\<(2\[Eta]-1)Cos[\[CurlyPhi]]\>\""}], "}"}]}]}], "]"}], ",", 
   SubscriptBox["Keka", "2"], ",", 
   SubscriptBox["Keka", "3"], ",", 
   SubscriptBox["Keka", "4"], ",", 
   SubscriptBox["Keka", "5"]}], "]"}]], "Input",
 CellChangeTimes->{{3.9193575303869658`*^9, 3.919357573336133*^9}, {
   3.91935778692422*^9, 3.9193577941276307`*^9}, {3.919357935562526*^9, 
   3.919357953332321*^9}, {3.9193941397246256`*^9, 3.9193941775024347`*^9}, 
   3.919394225229542*^9, {3.919394480009014*^9, 3.919394570696687*^9}, {
   3.9193946083241377`*^9, 3.9193946422570343`*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"36aba29d-628e-4f8b-9c0a-8dd59870c397"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{{}, {}, 
        TagBox[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[0.368417, 0.506779, 0.709798]], 
          LineBox[CompressedData["
1:eJw113k0Ve3fBnCpUEhkqEehaKZCCeFCKFJKikwVKlIoQ0/JUIpQ6hiKnkhl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           "]]}, 
         Annotation[#, 
          "Charting`Private`Tag$65105#1"]& ]}}, {}}, {{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQfdzd+NGCZYfspxreCi4peGu/V/xTxgrNU/adC+N1
Cuxe2/+w4jxfm3fBvniN2jt5z5f2SUk9b2MqL9s/7w2dcLfxuf1+pxVJnh7X
7K8cXle39O5Te+vwVYdfvrxh3+DHX/48+In9xwDOIo6s2/bV6+KN9t99ZF+0
4+i62kt37dfdXT8pu/ShferDZok3og/g9Ma3P76/s3tob9qib55detd+FftM
od/pj+xvVKuueLHvln1ISW71kSmP7Z3M7t9f/v+6/Yx1MXP1Tz6x7838a9Sv
d9W+Xkg8tY3zmX1QqO6i6Y6X7FdNKP+0I+q5/ZLbFw2zo87Z7/rBlLLp0Av7
iKubI1SPH7ff5L9y4zmPV/YXbFtkvyw7YL9Le1lH27fX9pfOtf+Rmr3Rfsrs
1lslN97aM0ABAPdcoIQ=
          "]]}}}, {{}, {}}}, {{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 1, 0]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBmIQvWJXmETl00P2s74+n7js8lt7UWnFDUrtp+yPSaXH
HZ//2r5Nzn+d/poL9hwpAcYCK17al7CHfdl09LJ9imnKA6Z7z+23VbVO41h8
zX5ecXzqJrNn9vzPDv39GHTTPnzNKudZK5/YL0rZuCz84W37cEObg7f0H9tP
tHm50Sjinr18+HHRTYcf2se+U3ohlfAATl+8IFW3fMJD+5KTG24wMd6zlzFb
W9158JH9gYNp67gcb9trnHFr7//22H5eyP27TeU37O0EHj7Za/zU/mxavbrq
7Kv2Sk8er2mtfWa/5EUS04aFl+zl1VJyOG4+t2+wDn875d85++uunbaFPi/t
Xb9PPJXjfcLe1D9drvD+K/tTpRL3ktgO2n8q4n3yZfYb+2i5qkhn5k32Hn8U
+Kz739kzQAEAJ7yW3Q==
          "]]}}}, {{}, {}}}, {{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 1, 0]], 
         LineBox[{{0.1514265876095771, 0.9560698468820406}, {
          0.21291247252417164`, 0.8868442728543144}, {0.2680007796967506, 
          0.8248215876228212}, {0.31822843421688884`, 0.7682714018191673}, {
          0.3647602432104406, 0.7158822853154245}, {0.40850916092793016`, 
          0.6666263634678091}, {0.4502161635726929, 0.6196693878453471}, {
          0.49050566495665476`, 0.5743083449902417}, {0.5299259421211329, 
          0.5299259421211329}, {0.568980519651678, 0.48595527223946455`}, {
          0.6081545332347345, 0.44185013199428425`}, {0.6479390956953865, 
          0.3970575885088076}, {0.6888563080517195, 0.35098981999712503`}, {
          0.7314876800096208, 0.3029921177688157}, {0.7765093849170956, 
          0.25230319346926366`}, {0.8247391754194311, 0.19800235779945516`}, {
          0.8772023866094321, 0.1389352090544824}, {0.9352291929384419, 
          0.07360413375646577}}]}}}, {{}, {}}}, {{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.012833333333333334`], 
          AbsoluteThickness[1.6], 
          GrayLevel[0]], 
         LineBox[{{0.22130171585546476`, 0.9217879861733822}, {
          0.2791360763920686, 0.8590925069435634}, {0.3320761346478693, 
          0.80170270800732}, {0.3812993669399266, 0.7483421432987634}, {
          0.42773625222566175`, 0.6980021248405918}, {0.47214860584483537`, 
          0.6498568048605017}, {0.5151845402757645, 0.6032035954497669}, {
          0.5574191087518328, 0.5574191087518328}, {0.5993864088814925, 
          0.5119243549549909}, {0.6416071373468867, 0.46615487155428986`}, {
          0.6846146946407476, 0.41953242444802896`}, {0.7289826638648534, 
          0.37143521947938546`}, {0.7753567480414999, 0.32116328071628797`}, {
          0.8244951236358785, 0.26789470511728225`}, {0.8773229245400798, 
          0.21062659903612063`}, {0.9350097979809829, 
          0.14809100355117572`}}]}}}, {{}, {}}}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.05], 
        Scaled[0.05]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, Axes -> {True, True}, AxesLabel -> {
       FormBox["\"(2\[Eta]-1)Sin[\[CurlyPhi]]\"", TraditionalForm], 
       FormBox["\"(2\[Eta]-1)Cos[\[CurlyPhi]]\"", TraditionalForm]}, 
     AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "ScalingFunctions" -> None}, PlotRange -> {{0., 1.}, {0., 1.}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {
       Scaled[0.02], 
       Scaled[0.02]}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{"\"\[Phi]=0.025\[Pi]\""}, "PointLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "True", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"\[Phi]=0.05\[Pi]\""}, "PointLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "True", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"\[Phi]=0.075\[Pi]\""}, "PointLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 1, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 1, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[1, 1, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "True", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"\[Phi]=0.1\[Pi]\""}, "PointLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"PointLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", "True", "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9193575624283853`*^9, 3.9193575738893833`*^9}, 
   3.9193577944426727`*^9, 3.9193578756701612`*^9, {3.919357936711169*^9, 
   3.9193579990914383`*^9}, 3.919394142297476*^9, {3.919394204861891*^9, 
   3.919394215109031*^9}, {3.9193942538728065`*^9, 3.919394327603508*^9}, 
   3.9193943665377645`*^9, 3.9193944435208273`*^9, {3.919394480644861*^9, 
   3.9193945006333942`*^9}, {3.9193945647046204`*^9, 3.919394571127016*^9}, {
   3.9193946251934767`*^9, 3.919394642715748*^9}},
 CellLabel->
  "Out[191]=",ExpressionUUID->"253cbbcb-cffe-47ad-b01b-8c7acde8f0cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Nonloceta.pdf\>\"", ",", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
         RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]", ",", "0", ",", 
         FractionBox["\[Pi]", "2"]}], "}"}], ",", 
       RowBox[{"AxesLabel", "->", 
        RowBox[{"{", 
         RowBox[{
         "\"\<(2\[Eta]-1)Sin[\[CurlyPhi]]\>\"", ",", 
          "\"\<(2\[Eta]-1)Cos[\[CurlyPhi]]\>\""}], "}"}]}]}], "]"}], ",", 
     SubscriptBox["Keka", "2"], ",", 
     SubscriptBox["Keka", "3"], ",", 
     SubscriptBox["Keka", "4"], ",", 
     SubscriptBox["Keka", "5"]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.919394658541566*^9, 3.9193946776682167`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"f49c4a83-f58c-48fb-b5b6-1e77ac88988e"],

Cell[BoxData["\<\"Nonloceta.pdf\"\>"], "Output",
 CellChangeTimes->{3.919394679063698*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"a73dea80-4eed-48a8-aae0-7b82b5a6d4af"]
}, Open  ]],

Cell[BoxData[";"], "Input",
 CellChangeTimes->{
  3.9193569953520455`*^9},ExpressionUUID->"dd380e90-7a7f-41f5-b856-\
f8dd634f98e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Peffective", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], ":=", " ", 
   RowBox[{"Pquantum", "[", 
    RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllConstraints", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
       "PosCons1", ",", "NormCons1", ",", "NetConsA", ",", "NetConsB", ",", 
        "NetConsC", ",", "ProbConsToken"}], " ", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"Pobs", "->", "Peffective"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Theta]", "->", 
        FractionBox["\[Pi]", "4"]}], ",", 
       RowBox[{"u", "->", 
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], ",", 
       RowBox[{"v", "->", 
        RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
       RowBox[{"uc", "->", 
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], ",", 
       RowBox[{"vc", "->", 
        RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
       RowBox[{"z", "->", "1"}], ",", 
       RowBox[{"w", "->", "0"}]}], "}"}]}], "//", "N"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LinearOptimization", "[", 
  RowBox[{"1", ",", 
   RowBox[{"AllConstraints", "/.", 
    RowBox[{"\[Eta]", "->", "1"}]}], ",", "LPvariables", ",", 
   "\"\<PrimalMinimumValue\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"-", 
  RowBox[{"LinearOptimization", "[", 
   RowBox[{
    RowBox[{"-", "\[Eta]"}], ",", "AllConstraints", ",", 
    RowBox[{"Join", "[", 
     RowBox[{"LPvariables", ",", 
      RowBox[{"{", "\[Eta]", "}"}]}], "]"}], ",", 
    "\"\<PrimalMinimumValue\>\""}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.903442772265332*^9, 3.9034428277711725`*^9}, {
   3.903442899300585*^9, 3.903442959413364*^9}, {3.9034430170310955`*^9, 
   3.903443158387744*^9}, {3.903443236462306*^9, 3.9034432772252765`*^9}, {
   3.9034439363696284`*^9, 3.903443938709736*^9}, {3.9193437777803907`*^9, 
   3.9193437835916758`*^9}, {3.9193438157553716`*^9, 
   3.9193438840937777`*^9}, {3.9193443123337345`*^9, 3.919344314303629*^9}, {
   3.9193443450960965`*^9, 3.9193443705365953`*^9}, 3.919344402505124*^9, {
   3.9193444340149465`*^9, 3.919344552611987*^9}, {3.919344598662553*^9, 
   3.919344599492196*^9}, {3.919344639268589*^9, 3.919344737586665*^9}, {
   3.919344800569155*^9, 3.9193448087871037`*^9}, {3.919344979625*^9, 
   3.919344993735718*^9}, {3.9193450632624264`*^9, 3.919345065738346*^9}, {
   3.919345247978239*^9, 3.9193452557212877`*^9}, {3.9193455206271257`*^9, 
   3.9193455241252956`*^9}, {3.9193506334944153`*^9, 3.919350645292948*^9}, {
   3.9193520272853327`*^9, 3.9193520412669277`*^9}, 3.9193522882239885`*^9, {
   3.9193523208925176`*^9, 3.919352358614095*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"d12faebe-41d0-45f1-835a-965edab2e2ae"],

Cell[BoxData["1.`"], "Output",
 CellChangeTimes->{{3.9193447234393563`*^9, 3.9193447383341074`*^9}, {
   3.919344798243867*^9, 3.9193448091813917`*^9}, {3.9193449848512745`*^9, 
   3.9193449944846582`*^9}, {3.919345040817606*^9, 3.9193450668490095`*^9}, 
   3.9193452564030104`*^9, 3.919345491241314*^9, 3.9193455248532314`*^9, {
   3.91935062939425*^9, 3.91935064570809*^9}, 3.919350766811643*^9, {
   3.919352036292219*^9, 3.9193520420949383`*^9}, {3.9193522835776005`*^9, 
   3.919352288536002*^9}, {3.9193523344906917`*^9, 3.919352358944228*^9}},
 CellLabel->
  "Out[363]=",ExpressionUUID->"80879c01-6bf0-4fdc-ac75-4b71e58cb594"],

Cell[BoxData["1.01745540781218`"], "Output",
 CellChangeTimes->{{3.9193447234393563`*^9, 3.9193447383341074`*^9}, {
   3.919344798243867*^9, 3.9193448091813917`*^9}, {3.9193449848512745`*^9, 
   3.9193449944846582`*^9}, {3.919345040817606*^9, 3.9193450668490095`*^9}, 
   3.9193452564030104`*^9, 3.919345491241314*^9, 3.9193455248532314`*^9, {
   3.91935062939425*^9, 3.91935064570809*^9}, 3.919350766811643*^9, {
   3.919352036292219*^9, 3.9193520420949383`*^9}, {3.9193522835776005`*^9, 
   3.919352288536002*^9}, {3.9193523344906917`*^9, 3.919352358974929*^9}},
 CellLabel->
  "Out[364]=",ExpressionUUID->"b7892a5c-884e-424a-91f1-35518caf9afc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Pquantum", "[", 
    RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Theta]", "->", 
      FractionBox["\[Pi]", "4"]}], ",", 
     RowBox[{"u", "->", 
      RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], ",", 
     RowBox[{"v", "->", 
      RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
     RowBox[{"uc", "->", 
      RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], ",", 
     RowBox[{"vc", "->", 
      RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
     RowBox[{"\[Eta]", "->", "1"}], ",", 
     RowBox[{"z", "->", "1"}], ",", 
     RowBox[{"w", "->", "0"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.91935208524776*^9, 3.919352085575845*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"16df41d4-82e6-4c41-bede-d587f433144d"],

Cell[BoxData[
 TemplateBox[{
  "Part", "pkspec1", 
   "\"The expression \\!\\(\\*RowBox[{\\\"1\\\", \\\"+\\\", \\\"a1\\\"}]\\) \
cannot be used as a part specification.\"", 2, 309, 28, 27442104045152292022, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.919352085891138*^9},
 CellLabel->
  "During evaluation of \
In[309]:=",ExpressionUUID->"3bd7a2ea-04f7-4315-989a-ab8f743e86fc"],

Cell[BoxData[
 TemplateBox[{
  "Part", "pkspec1", 
   "\"The expression \\!\\(\\*RowBox[{\\\"1\\\", \\\"+\\\", \\\"a1\\\"}]\\) \
cannot be used as a part specification.\"", 2, 309, 29, 27442104045152292022, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.919352085909845*^9},
 CellLabel->
  "During evaluation of \
In[309]:=",ExpressionUUID->"28414c5a-e4b7-4803-9462-88451b4e9ca3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.`"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.125`"}], "}"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.125`"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.125`", ",", "0.`"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.`"}], "}"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.125`", ",", "0.`"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}], "}"}]}], 
     "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.125`", ",", "0.`"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.125`", ",", "0.`"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.`"}], "}"}]}], "}"}]}], "}"}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.125`"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.`"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.`"}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.`", ",", "0.125`"}], "}"}]}], "}"}]}], "}"}]}], 
       "}"}]}], "}"}]}], "}"}], "\[LeftDoubleBracket]", 
  RowBox[{
   RowBox[{"1", "+", "a1"}], ",", 
   RowBox[{"1", "+", "a2"}], ",", 
   RowBox[{"1", "+", "b1"}], ",", 
   RowBox[{"1", "+", "b2"}], ",", 
   RowBox[{"1", "+", "c1"}], ",", 
   RowBox[{"1", "+", "c2"}]}], "\[RightDoubleBracket]"}]], "Output",
 CellChangeTimes->{3.9193520859258394`*^9},
 CellLabel->
  "Out[309]=",ExpressionUUID->"5251066c-56dd-40e2-95d4-f8cda6efd5d0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "19"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "<=", " ", "20"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"\[CapitalTheta]", "=", 
       FractionBox["j", "40"]}], ";", 
      RowBox[{"AllConstraints", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
           "PosCons1", ",", "PosCons2", ",", "PosCons3", ",", "NormCons1", 
            ",", "NormCons2", ",", "NormCons3", ",", "NetConsA", ",", 
            "NetConsB", ",", "NetConsC", ",", "MargCons", ",", "ProbConsLB", 
            " ", ",", "ProbConsUB"}], " ", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"W", "->", "Wstar"}], ",", 
            RowBox[{"Pobs", "->", "Peffective"}], ",", 
            RowBox[{"\[Epsilon]", "->", "\[Epsilon]star"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"qa", "->", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
           RowBox[{"qb", "->", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
           RowBox[{"qc", "->", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
           RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
           RowBox[{"u", "->", 
            RowBox[{"Cos", "[", 
             RowBox[{
              FractionBox["\[Pi]", 
               RowBox[{"2", " ", "20"}]], "i"}], "]"}]}], ",", 
           RowBox[{"v", "->", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", 
               RowBox[{"2", " ", "20"}]], "i"}], "]"}]}], ",", 
           RowBox[{"w", "->", "1"}], ",", 
           RowBox[{"z", "->", "0"}]}], "}"}]}], "//", "N"}]}], ";", 
      RowBox[{
       SubscriptBox["M", 
        RowBox[{"i", ",", "j"}]], "=", 
       RowBox[{"LinearOptimization", "[", 
        RowBox[{
        "1", ",", "AllConstraints", ",", "LPvariables", ",", 
         "\"\<PrimalMinimumValue\>\""}], "]"}]}]}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["M", 
     RowBox[{"i", ",", "j"}]], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "19"}], "}"}]}], "]"}], "]"}]}], "Input",Expr\
essionUUID->"8c658ece-f023-47e4-a91e-ce0e1a37c793"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Wstar", "=", "0.002"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptokenLB", "[", 
   RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"qLB", "[", 
     RowBox[{"[", 
      RowBox[{"ta", "+", "1"}], "]"}], "]"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"qLB", "[", 
     RowBox[{"[", 
      RowBox[{"tb", "+", "1"}], "]"}], "]"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"qLB", "[", 
     RowBox[{"[", 
      RowBox[{"tc", "+", "1"}], "]"}], "]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptokenUB", "[", 
   RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"qUB", "[", 
     RowBox[{"[", 
      RowBox[{"ta", "+", "1"}], "]"}], "]"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"qUB", "[", 
     RowBox[{"[", 
      RowBox[{"tb", "+", "1"}], "]"}], "]"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"qUB", "[", 
     RowBox[{"[", 
      RowBox[{"tc", "+", "1"}], "]"}], "]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProbConsLB", " ", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mtensor", "[", 
            RowBox[{
            "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", "tc"}], 
            "]"}], " ", 
           RowBox[{"ptokenLB", "[", 
            RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], 
           SubscriptBox["P", 
            RowBox[{
            "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], "<=", " ", 
        RowBox[{
         RowBox[{"Pobs", "[", 
          RowBox[{
          "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
          "]"}], " ", "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["P\[CapitalDelta]1", 
             RowBox[{
             "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}]], 
            "-", 
            SubscriptBox["P\[CapitalDelta]2", 
             RowBox[{
             "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}]]}],
            ")"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProbConsUB", " ", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mtensor", "[", 
            RowBox[{
            "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", "tc"}], 
            "]"}], " ", 
           RowBox[{"ptokenUB", "[", 
            RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], 
           SubscriptBox["P", 
            RowBox[{
            "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ">=", " ", 
        RowBox[{
         RowBox[{"Pobs", "[", 
          RowBox[{
          "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
          "]"}], " ", "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["P\[CapitalDelta]1", 
             RowBox[{
             "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}]], 
            "-", 
            SubscriptBox["P\[CapitalDelta]2", 
             RowBox[{
             "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}]]}],
            ")"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]star", "=", 
   RowBox[{"\[Epsilon]ofW", "[", "Wstar", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Peffective", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Pwhite", "[", 
     RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
     "]"}], "/.", 
    RowBox[{"W", "->", "Wstar"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", 
   FractionBox["19", "40"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   FractionBox[
    RowBox[{"73", " ", "\[Pi]"}], "200"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllConstraints", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
       "PosCons1", ",", "PosCons2", ",", "PosCons3", ",", "NormCons1", ",", 
        "NormCons2", ",", "NormCons3", ",", "NetConsA", ",", "NetConsB", ",", 
        "NetConsC", ",", "MargCons", ",", "ProbConsLB", " ", ",", 
        "ProbConsUB"}], " ", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"W", "->", "Wstar"}], ",", 
        RowBox[{"Pobs", "->", "Peffective"}], ",", 
        RowBox[{"\[Epsilon]", "->", "\[Epsilon]star"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qa", "->", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
       RowBox[{"qb", "->", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
       RowBox[{"qc", "->", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
       RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
       RowBox[{"u", "->", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{"v", "->", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{"w", "->", "1"}], ",", 
       RowBox[{"z", "->", "0"}]}], "}"}]}], "//", "N"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LinearOptimization", "[", 
  RowBox[{
  "1", ",", "AllConstraints", ",", "LPvariables", ",", 
   "\"\<PrimalMinimumValue\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.9034495476488037`*^9, 3.9034495684343367`*^9}, {
  3.9034496008910365`*^9, 3.9034497168360815`*^9}, {3.9034512540972433`*^9, 
  3.903451268400983*^9}},
 CellLabel->
  "In[534]:=",ExpressionUUID->"8be9bbf8-7aaf-4c1c-bb77-1c7a1d97e9f5"],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{{3.903449659031312*^9, 3.903449717088108*^9}, {
  3.9034512577123756`*^9, 3.9034512688993616`*^9}},
 CellLabel->
  "Out[544]=",ExpressionUUID->"0cda7f4c-a2b6-4533-8f3b-e23b7a5a7461"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.903450327923663*^9},ExpressionUUID->"34ffd9d7-0170-4e30-9f54-\
dd3daf3fe431"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9034500630741415`*^9, 3.9034500696889324`*^9}, {
  3.9034502224522*^9, 3.9034502248888316`*^9}, {3.9034503088687954`*^9, 
  3.9034503196585093`*^9}},ExpressionUUID->"c9a51c3f-1e52-4c50-a6a6-\
233e526d144d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Wstar", "=", "0.005"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]star", "=", 
   RowBox[{"\[Epsilon]ofW", "[", "Wstar", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Peffective", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Pwhite", "[", 
     RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
     "]"}], "/.", 
    RowBox[{"W", "->", "Wstar"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", 
   FractionBox["19", "40"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   FractionBox[
    RowBox[{"73", " ", "\[Pi]"}], "200"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NGrid", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "1"}], ",", 
   RowBox[{"j", "<=", "NGrid"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", " ", "NGrid"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "<=", "NGrid"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"ptokenLB", "[", 
          RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qLB", "[", 
             RowBox[{"[", 
              RowBox[{"ta", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], "NGrid"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"qUB", "[", 
                RowBox[{"[", 
                 RowBox[{"ta", "+", "1"}], "]"}], "]"}], "-", 
               RowBox[{"qLB", "[", 
                RowBox[{"[", 
                 RowBox[{"ta", "+", "1"}], "]"}], "]"}]}], ")"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qLB", "[", 
             RowBox[{"[", 
              RowBox[{"tb", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{"j", "-", "1"}], ")"}], "NGrid"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"qUB", "[", 
                RowBox[{"[", 
                 RowBox[{"tb", "+", "1"}], "]"}], "]"}], "-", 
               RowBox[{"qLB", "[", 
                RowBox[{"[", 
                 RowBox[{"tb", "+", "1"}], "]"}], "]"}]}], ")"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qLB", "[", 
             RowBox[{"[", 
              RowBox[{"tc", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"(", 
               RowBox[{"k", "-", "1"}], ")"}], "NGrid"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"qUB", "[", 
                RowBox[{"[", 
                 RowBox[{"ta", "+", "1"}], "]"}], "]"}], "-", 
               RowBox[{"qLB", "[", 
                RowBox[{"[", 
                 RowBox[{"ta", "+", "1"}], "]"}], "]"}]}], ")"}]}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ptokenUB", "[", 
          RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qLB", "[", 
             RowBox[{"[", 
              RowBox[{"ta", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"(", "i", ")"}], "NGrid"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"qUB", "[", 
                RowBox[{"[", 
                 RowBox[{"ta", "+", "1"}], "]"}], "]"}], "-", 
               RowBox[{"qLB", "[", 
                RowBox[{"[", 
                 RowBox[{"ta", "+", "1"}], "]"}], "]"}]}], ")"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qLB", "[", 
             RowBox[{"[", 
              RowBox[{"tb", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"(", "j", ")"}], "NGrid"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"qUB", "[", 
                RowBox[{"[", 
                 RowBox[{"tb", "+", "1"}], "]"}], "]"}], "-", 
               RowBox[{"qLB", "[", 
                RowBox[{"[", 
                 RowBox[{"tb", "+", "1"}], "]"}], "]"}]}], ")"}]}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qLB", "[", 
             RowBox[{"[", 
              RowBox[{"tc", "+", "1"}], "]"}], "]"}], "+", 
            RowBox[{
             FractionBox[
              RowBox[{"(", "k", ")"}], "NGrid"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"qUB", "[", 
                RowBox[{"[", 
                 RowBox[{"ta", "+", "1"}], "]"}], "]"}], "-", 
               RowBox[{"qLB", "[", 
                RowBox[{"[", 
                 RowBox[{"ta", "+", "1"}], "]"}], "]"}]}], ")"}]}]}], 
           ")"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ProbConsLB", " ", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Mtensor", "[", 
                  RowBox[{
                  "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", 
                   "tc"}], "]"}], " ", 
                 RowBox[{"ptokenLB", "[", 
                  RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], 
                 SubscriptBox["P", 
                  RowBox[{
                  "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", 
                   "tc"}]]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], "<=", 
              " ", 
              RowBox[{
               RowBox[{"Pobs", "[", 
                RowBox[{
                "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}],
                 "]"}], " ", "+", 
               RowBox[{"2", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["P\[CapitalDelta]1", 
                   RowBox[{
                   "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", 
                    "c2"}]], "-", 
                  SubscriptBox["P\[CapitalDelta]2", 
                   RowBox[{
                   "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", 
                    "c2"}]]}], ")"}]}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ProbConsUB", " ", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Mtensor", "[", 
                  RowBox[{
                  "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", 
                   "tc"}], "]"}], " ", 
                 RowBox[{"ptokenUB", "[", 
                  RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], 
                 SubscriptBox["P", 
                  RowBox[{
                  "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", 
                   "tc"}]]}], ",", 
                RowBox[{"{", 
                 RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ">=", 
              " ", 
              RowBox[{
               RowBox[{"Pobs", "[", 
                RowBox[{
                "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}],
                 "]"}], " ", "+", 
               RowBox[{"2", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["P\[CapitalDelta]1", 
                   RowBox[{
                   "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", 
                    "c2"}]], "-", 
                  SubscriptBox["P\[CapitalDelta]2", 
                   RowBox[{
                   "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", 
                    "c2"}]]}], ")"}]}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AllConstraints", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
             "PosCons1", ",", "PosCons2", ",", "PosCons3", ",", "NormCons1", 
              ",", "NormCons2", ",", "NormCons3", ",", "NetConsA", ",", 
              "NetConsB", ",", "NetConsC", ",", "MargCons", ",", "ProbConsLB",
               " ", ",", "ProbConsUB"}], " ", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"W", "->", "Wstar"}], ",", 
              RowBox[{"Pobs", "->", "Peffective"}], ",", 
              RowBox[{"\[Epsilon]", "->", "\[Epsilon]star"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"qa", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qb", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qc", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
             RowBox[{"u", "->", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
             RowBox[{"v", "->", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
             RowBox[{"w", "->", "1"}], ",", 
             RowBox[{"z", "->", "0"}]}], "}"}]}], "//", "N"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         SubscriptBox["Fis", 
          RowBox[{"i", ",", "j", ",", "k"}]], "=", 
         RowBox[{"LinearOptimization", "[", 
          RowBox[{
          "1", ",", "AllConstraints", ",", "LPvariables", ",", 
           "\"\<PrimalMinimumValue\>\""}], "]"}]}]}]}], "]"}]}], "]"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.903449783698693*^9, 3.9034498096672597`*^9}, {
   3.9034498527848225`*^9, 3.9034501082231083`*^9}, {3.903450151319927*^9, 
   3.9034501564788785`*^9}, {3.9034501991105375`*^9, 3.903450247918604*^9}, 
   3.9034502849286003`*^9, {3.9034503213937054`*^9, 3.903450373608963*^9}, {
   3.9034504148488183`*^9, 3.9034504290199084`*^9}, {3.903450518206888*^9, 
   3.9034505291866474`*^9}, {3.903450629198757*^9, 3.9034506317333307`*^9}},
 CellLabel->
  "In[504]:=",ExpressionUUID->"d29924d3-b0aa-4fd9-abc0-9f3dfe9d15cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Min", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["Fis", 
     RowBox[{"i", ",", "j", ",", "k"}]], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "NGrid"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "NGrid"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NGrid"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.903450541001708*^9, 3.9034505902887697`*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"044d5ece-673d-41d3-91e4-f106ef32b694"],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{{3.903450581394409*^9, 3.903450590785408*^9}, 
   3.903450928118724*^9},
 CellLabel->
  "Out[511]=",ExpressionUUID->"68d378ea-efa1-4aad-b508-0b5fa541db29"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Probability constraints for Honest tokens", "Subsubsection",
 CellChangeTimes->{{3.9031430928587523`*^9, 3.903143100054298*^9}, {
  3.9031431721973343`*^9, 3.903143174101357*^9}, {3.90314323700473*^9, 
  3.903143241940748*^9}, {3.90314340901108*^9, 3.903143412466771*^9}, {
  3.903143745406581*^9, 3.903143749102407*^9}, {3.903443957419302*^9, 
  3.903443961532383*^9}},ExpressionUUID->"d0ae41ac-37b7-4a6e-b328-\
464a592a50af"],

Cell["Honest token distribution :", "Text",
 CellChangeTimes->{{3.9033194752388897`*^9, 
  3.903319482975881*^9}},ExpressionUUID->"77b84b7f-0aa6-4a12-b423-\
b952a14f245a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9033191697863503`*^9, 3.903319172201414*^9}, {
   3.903319207578676*^9, 3.9033192427690563`*^9}, {3.90331930874894*^9, 
   3.903319341259831*^9}, {3.903319405539134*^9, 3.903319407681109*^9}, {
   3.9034407971681657`*^9, 3.9034408331330223`*^9}, {3.903440903016465*^9, 
   3.9034409060008307`*^9}, {3.9034440709557548`*^9, 3.903444084320944*^9}, 
   3.9034514032973843`*^9},ExpressionUUID->"06566da9-0b83-4471-acc5-\
8aab7511436c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.903143413787902*^9, 3.903143506194386*^9}, {
   3.9031435539949217`*^9, 3.903143615927306*^9}, {3.9031437535033484`*^9, 
   3.9031439681714373`*^9}, {3.903144313301738*^9, 3.903144340620013*^9}, {
   3.903144384483572*^9, 3.90314439218671*^9}, {3.903144437794015*^9, 
   3.903144488047937*^9}, 3.9031449188664293`*^9, 3.9033194651201982`*^9, {
   3.9034417779475985`*^9, 3.9034419635602818`*^9}, 3.903442315087629*^9, 
   3.90344391893631*^9, {3.903451405243393*^9, 
   3.9034514103073997`*^9}},ExpressionUUID->"bc9fe18f-ff1f-4085-8973-\
007bfefb4b7a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Wstar", "=", "0.007"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptokenLB", "[", 
   RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Sa", "[", 
    RowBox[{"[", 
     RowBox[{"ta", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sb", "[", 
    RowBox[{"[", 
     RowBox[{"tb", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sc", "[", 
    RowBox[{"[", 
     RowBox[{"tc", "+", "1"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ptokenUB", "[", 
   RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Sa", "[", 
    RowBox[{"[", 
     RowBox[{"ta", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sb", "[", 
    RowBox[{"[", 
     RowBox[{"tb", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sc", "[", 
    RowBox[{"[", 
     RowBox[{"tc", "+", "1"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProbConsLB", " ", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mtensor", "[", 
            RowBox[{
            "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", "tc"}], 
            "]"}], " ", 
           RowBox[{"ptokenLB", "[", 
            RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], 
           SubscriptBox["P", 
            RowBox[{
            "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], "<=", " ", 
        RowBox[{
         RowBox[{"Pobs", "[", 
          RowBox[{
          "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
          "]"}], " ", "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["P\[CapitalDelta]1", 
             RowBox[{
             "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}]], 
            "-", 
            SubscriptBox["P\[CapitalDelta]2", 
             RowBox[{
             "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}]]}],
            ")"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProbConsUB", " ", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mtensor", "[", 
            RowBox[{
            "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", "tc"}], 
            "]"}], " ", 
           RowBox[{"ptokenUB", "[", 
            RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], 
           SubscriptBox["P", 
            RowBox[{
            "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ">=", " ", 
        RowBox[{
         RowBox[{"Pobs", "[", 
          RowBox[{
          "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
          "]"}], " ", "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["P\[CapitalDelta]1", 
             RowBox[{
             "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}]], 
            "-", 
            SubscriptBox["P\[CapitalDelta]2", 
             RowBox[{
             "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}]]}],
            ")"}]}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]star", "=", 
   RowBox[{"\[Epsilon]ofW", "[", "Wstar", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Peffective", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Pwhite", "[", 
     RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
     "]"}], "/.", 
    RowBox[{"W", "->", "Wstar"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", 
   FractionBox["19", "40"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "=", 
   FractionBox[
    RowBox[{"73", " ", "\[Pi]"}], "200"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllConstraints", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
       "PosCons1", ",", "PosCons2", ",", "PosCons3", ",", "NormCons1", ",", 
        "NormCons2", ",", "NormCons3", ",", "NetConsA", ",", "NetConsB", ",", 
        "NetConsC", ",", "MargCons", ",", "ProbConsLB", " ", ",", 
        "ProbConsUB"}], " ", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"W", "->", "Wstar"}], ",", 
        RowBox[{"Pobs", "->", "Peffective"}], ",", 
        RowBox[{"\[Epsilon]", "->", "\[Epsilon]star"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qa", "->", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
       RowBox[{"qb", "->", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
       RowBox[{"qc", "->", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
       RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
       RowBox[{"u", "->", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{"v", "->", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
       RowBox[{"w", "->", "1"}], ",", 
       RowBox[{"z", "->", "0"}]}], "}"}]}], "//", "N"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LinearOptimization", "[", 
  RowBox[{
  "1", ",", "AllConstraints", ",", "LPvariables", ",", 
   "\"\<PrimalMinimumValue\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.9034514162594604`*^9, 3.903451425497682*^9}},
 CellLabel->
  "In[567]:=",ExpressionUUID->"62954e56-1c59-4b77-b300-829b00180d61"],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{{3.9034514196434717`*^9, 3.9034514259415345`*^9}},
 CellLabel->
  "Out[577]=",ExpressionUUID->"5ed8e2c5-a10f-493e-bc54-77cfc15c2f36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Wstar", "=", "0.007"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]star", "=", 
     RowBox[{"\[Epsilon]ofW", "[", "Wstar", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Peffective", "[", 
      RowBox[{
      "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
      "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"Pwhite", "[", 
       RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
       "]"}], "/.", 
      RowBox[{"W", "->", "Wstar"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "0"}], ",", 
     RowBox[{"j", "<=", "20"}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<=", " ", "20"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"\[CapitalTheta]", "=", 
         RowBox[{
          FractionBox["17", "40"], "+", 
          RowBox[{
           FractionBox["1", "20"], 
           FractionBox["j", "20"]}]}]}], ";", 
        RowBox[{"AllConstraints", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
             "PosCons1", ",", "PosCons2", ",", "PosCons3", ",", "NormCons1", 
              ",", "NormCons2", ",", "NormCons3", ",", "NetConsA", ",", 
              "NetConsB", ",", "NetConsC", ",", "MargCons", ",", "ProbConsLB",
               " ", ",", "ProbConsUB"}], " ", "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"W", "->", "Wstar"}], ",", 
              RowBox[{"Pobs", "->", "Peffective"}], ",", 
              RowBox[{"\[Epsilon]", "->", "\[Epsilon]star"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"qa", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qb", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qc", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
             RowBox[{"u", "->", 
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["\[Pi]", 
                  RowBox[{"2", " ", "20"}]], "14"}], "+", 
                RowBox[{
                 FractionBox["\[Pi]", "20"], 
                 FractionBox["i", "20"]}]}], "]"}]}], ",", 
             RowBox[{"v", "->", 
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{
                 FractionBox["\[Pi]", 
                  RowBox[{"2", " ", "20"}]], "14"}], "+", 
                RowBox[{
                 FractionBox["\[Pi]", "20"], 
                 FractionBox["i", "20"]}]}], "]"}]}], ",", 
             RowBox[{"w", "->", "1"}], ",", 
             RowBox[{"z", "->", "0"}]}], "}"}]}], "//", "N"}]}], ";", 
        RowBox[{
         SubscriptBox["M", 
          RowBox[{"i", ",", "j"}]], "=", 
         RowBox[{"LinearOptimization", "[", 
          RowBox[{
          "1", ",", "AllConstraints", ",", "LPvariables", ",", 
           "\"\<PrimalMinimumValue\>\""}], "]"}]}]}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["17", "40"], "+", 
         RowBox[{
          FractionBox["1", "20"], 
          FractionBox["j", "20"]}]}], ",", 
        RowBox[{
         RowBox[{
          FractionBox["\[Pi]", 
           RowBox[{"2", " ", "20"}]], "14"}], "+", 
         RowBox[{
          FractionBox["\[Pi]", "20"], 
          FractionBox["i", "20"]}]}], ",", 
        SubscriptBox["M", 
         RowBox[{"i", ",", "j"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "20"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "20"}], "}"}]}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.903442772265332*^9, 3.9034428277711725`*^9}, {
  3.903442899300585*^9, 3.903442959413364*^9}, {3.9034430170310955`*^9, 
  3.903443158387744*^9}, {3.903443236462306*^9, 3.9034432772252765`*^9}, {
  3.9034439363696284`*^9, 3.903443938709736*^9}, {3.903444113720265*^9, 
  3.9034441449008813`*^9}, {3.9034441853494277`*^9, 3.9034441862697515`*^9}, {
  3.9034442250507784`*^9, 3.903444256569478*^9}, {3.9034443529039497`*^9, 
  3.9034444029406595`*^9}, {3.9034444667162538`*^9, 3.903444475475261*^9}, {
  3.9034460882169228`*^9, 3.903446152874091*^9}, {3.9034461862127347`*^9, 
  3.9034462160791206`*^9}, {3.903446247262207*^9, 3.9034462755632696`*^9}, {
  3.903449339948328*^9, 3.9034493629313745`*^9}},
 CellLabel->
  "In[373]:=",ExpressionUUID->"8ee1f41c-c5a3-4fdc-8fb1-b47a4161c492"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"7", " ", "\[Pi]"}], "20"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"141", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"71", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"143", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"9", " ", "\[Pi]"}], "25"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"29", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"73", " ", "\[Pi]"}], "200"]},
          {"\[Infinity]"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"147", " ", "\[Pi]"}], "400"]},
          {"\[Infinity]"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"37", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"149", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"3", " ", "\[Pi]"}], "8"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"151", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"19", " ", "\[Pi]"}], "50"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"153", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"77", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"31", " ", "\[Pi]"}], "80"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"39", " ", "\[Pi]"}], "100"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"157", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"79", " ", "\[Pi]"}], "200"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"159", " ", "\[Pi]"}], "400"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]},
     {
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["17", "40"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["171", "400"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["43", "100"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["173", "400"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["87", "200"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["7", "16"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["11", "25"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["177", "400"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["89", "200"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["179", "400"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["9", "20"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["181", "400"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["91", "200"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["183", "400"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["23", "50"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["37", "80"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["93", "200"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["187", "400"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["47", "100"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["189", "400"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}], 
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {
           FractionBox["19", "40"]},
          {
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "5"]},
          {"1.`"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9034428544865932`*^9, 3.9034429296000643`*^9, 3.9034429805228386`*^9, {
   3.9034430131304874`*^9, 3.903443103444804*^9}, 3.9034431477568197`*^9, 
   3.903443189138974*^9, 3.903443301526588*^9, {3.9034441104424715`*^9, 
   3.903444136203314*^9}, 3.903444166599268*^9, 3.903444208668988*^9, 
   3.9034442497294664`*^9, 3.9034442798150997`*^9, {3.903444363196673*^9, 
   3.903444404792595*^9}, 3.9034444764590983`*^9, 3.9034461748123093`*^9, {
   3.9034462101080866`*^9, 3.903446238748536*^9}, {3.9034462701831665`*^9, 
   3.9034462989077473`*^9}, 3.903449394338538*^9},
 CellLabel->
  "Out[377]//MatrixForm=",ExpressionUUID->"749079c0-23a0-442a-984b-\
6f00c7d15dc2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Old linear program for the feasibility of the new distribution\
\>", "Subsection",
 CellChangeTimes->{{3.902487183059*^9, 3.902487202641*^9}, {
  3.9024920533498945`*^9, 3.9024920536237297`*^9}, {3.9025446803212147`*^9, 
  3.9025446991068296`*^9}, {3.902544882099676*^9, 3.90254488233399*^9}, {
  3.903089230814001*^9, 
  3.9030892464654903`*^9}},ExpressionUUID->"6f6f5639-6828-43ce-9b40-\
bc7a35309114"],

Cell["\<\
the variables are the 8 probability distributions P (a2, b2, c2 | ta, tb, tc)\
\>", "Text",
 CellChangeTimes->{{3.902487218664*^9, 3.902487280778*^9}, 
   3.9024920481843014`*^9},ExpressionUUID->"1ed50b05-6aa8-4ce4-b531-\
0d161786cf6c"],

Cell[CellGroupData[{

Cell["First, we write the  the positivity constraints", "Subsubsection",
 CellChangeTimes->{{3.9025033869544215`*^9, 3.9025034069780083`*^9}, {
  3.9025086112383265`*^9, 3.9025086192046423`*^9}, {3.9025450749545126`*^9, 
  3.902545075987441*^9}},ExpressionUUID->"99dccfe8-a6e5-49e3-8735-\
3cfaf2632059"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Apos", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"i", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "64"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "64"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpos", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "64"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9025027374435062`*^9, 3.902502743255151*^9}, {
   3.9025027923567686`*^9, 3.9025028805900283`*^9}, 3.9025086368941584`*^9},
 Background->RGBColor[1, 0.9, 1],
 CellLabel->"In[49]:=",ExpressionUUID->"d187a44a-5e15-46de-a448-7a961fcd526a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Second let us define the normalization constraints ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sum]", 
      RowBox[{"a", ",", "b", ",", "c"}]], 
     RowBox[{"P", "(", 
      RowBox[{"a", ",", "b", ",", 
       RowBox[{"c", "|", "ta"}], ",", "tb", ",", "tc"}], ")"}]}], "==", "1"}],
    TraditionalForm]],ExpressionUUID->"08e555a0-f224-4703-9781-060fcc7fa945"]
}], "Subsubsection",
 CellChangeTimes->{{3.9024964038753786`*^9, 3.9024964638705244`*^9}, {
  3.9025450942152233`*^9, 
  3.9025451084990983`*^9}},ExpressionUUID->"9050ffaa-a48f-468b-8757-\
2a181fb5d0f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", "n_", "]"}], ":=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], " ", "8"}]}], " ", "}"}]}], "]"}], 
    ",", 
    RowBox[{"Table", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "1"}], ")"}], "+", "7"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"64", "-", 
         RowBox[{"8", "n"}]}]}], " ", "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9024928506999245`*^9, 3.9024930328230147`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"293d8579-cf5b-4b8d-bfa1-d06158abc279"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a2", "[", "n_", "]"}], ":=", 
  RowBox[{"Outer", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Table", "[", 
     RowBox[{"1", ",", "8"}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9024970673032603`*^9, 3.90249719846146*^9}, {
  3.902497237504039*^9, 3.902497240042284*^9}, {3.902497294426093*^9, 
  3.9024973146572638`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"f07826ad-144a-47b5-9399-3ec494282832"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"a2", "[", "8", "]"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.902497165175127*^9, 3.902497167127513*^9}, {
  3.902497203276308*^9, 3.902497203386611*^9}, {3.902497243046545*^9, 
  3.9024972557454453`*^9}, {3.902497319051218*^9, 3.902497319286152*^9}, {
  3.902497360947651*^9, 3.9024973695643415`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"9f0fcb82-1279-4a53-abbc-14c988d00189"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.902497167512395*^9, {3.902497200813478*^9, 3.9024972036258554`*^9}, {
   3.902497245336049*^9, 3.9024972561115775`*^9}, {3.902497302558465*^9, 
   3.902497319508283*^9}, {3.902497361608563*^9, 3.902497369765229*^9}, 
   3.903077967146283*^9, 3.903079930482257*^9},
 CellLabel->
  "Out[101]//MatrixForm=",ExpressionUUID->"72a452d8-fa5f-48c3-a6ad-\
fd5b44d382ea"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"a2", "[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90249303872968*^9, 3.9024930729792476`*^9}, {
  3.9024982536625757`*^9, 3.9024982585435905`*^9}, {3.902499020780944*^9, 
  3.9024990300175195`*^9}, {3.902503263788246*^9, 3.9025032935278597`*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[53]:=",ExpressionUUID->"84cb2a59-6bf9-40d3-8521-39b40c725ab6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Next, let us define the network constraints  P(a | 0, tb, tc) = P(a | 1, tb, \
tc)
To do so we first need to identify the elements P (a, b, c | ta, tb, tc)\
\>", "Subsubsection",
 CellChangeTimes->{{3.9024964714645834`*^9, 3.9024964771330996`*^9}, {
  3.902496552392998*^9, 3.902496609912481*^9}, {3.902496645970471*^9, 
  3.902496748767071*^9}, {3.9025045121264343`*^9, 3.9025045149655085`*^9}, {
  3.90254493109947*^9, 3.9025449677364163`*^9}, {3.9025556996164646`*^9, 
  3.90255569997197*^9}},ExpressionUUID->"de402ab3-be93-470a-963e-\
6fa35e1bc2e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9024967882563477`*^9, 3.902496802066102*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"a592f878-f09d-40bb-8d04-b0e812d9317f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pos", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"bit", "[", 
      RowBox[{"[", 
       RowBox[{"a", "+", "1"}], "]"}], "]"}], ",", 
     RowBox[{"bit", "[", 
      RowBox[{"[", 
       RowBox[{"b", "+", "1"}], "]"}], "]"}], ",", 
     RowBox[{"bit", "[", 
      RowBox[{"[", 
       RowBox[{"c", "+", "1"}], "]"}], "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9024969414790087`*^9, 3.9024969559022512`*^9}, {
  3.902497018051135*^9, 3.9024970236854963`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"19d5a13f-f839-4965-85f2-fbfb05e3fd03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gen", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "ta_", ",", "tb_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{"Outer", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"pos", "[", 
     RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
    RowBox[{"pos", "[", 
     RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.902496751332881*^9, 3.9024967792480564`*^9}, {
  3.902496813716588*^9, 3.9024969075247393`*^9}, {3.902496973068328*^9, 
  3.9024969935728264`*^9}, {3.9024981922375264`*^9, 3.902498231197605*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"f7897b76-cd8c-4f19-bc16-3001c245b42d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PgenA", "[", 
   RowBox[{"a_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"gen", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PgenB", "[", 
   RowBox[{"b_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"gen", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PgenC", "[", 
   RowBox[{"c_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"gen", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9024982834873705`*^9, 3.902498392924124*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b68858f7-f544-472d-a833-0699f8e9be81"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConsA", "[", 
   RowBox[{"a_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PgenA", "[", 
    RowBox[{"a", ",", "0", ",", "tb", ",", "tc"}], "]"}], "-", 
   RowBox[{"PgenA", "[", 
    RowBox[{"a", ",", "1", ",", "tb", ",", "tc"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConsB", "[", 
   RowBox[{"b_", ",", "ta_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PgenB", "[", 
    RowBox[{"b", ",", "ta", ",", "0", ",", "tc"}], "]"}], "-", 
   RowBox[{"PgenB", "[", 
    RowBox[{"b", ",", "ta", ",", "1", ",", "tc"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConsC", "[", 
   RowBox[{"c_", ",", "ta_", ",", "tb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PgenC", "[", 
    RowBox[{"c", ",", "ta", ",", "tb", ",", "0"}], "]"}], "-", 
   RowBox[{"PgenC", "[", 
    RowBox[{"c", ",", "ta", ",", "tb", ",", "1"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9024984855934944`*^9, 3.902498611207506*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"dac3c427-734d-45d6-8471-0a8b1fee06e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"ConsA", "[", 
    RowBox[{"0", ",", "0", ",", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9024987528374815`*^9, 3.90249878100296*^9}},
 CellLabel->
  "In[1228]:=",ExpressionUUID->"3ed913af-814c-4109-98d7-d6b701a43c4e"],

Cell[BoxData["64"], "Output",
 CellChangeTimes->{{3.9024987562353487`*^9, 3.9024987814204664`*^9}, 
   3.9030779770256233`*^9},
 CellLabel->
  "Out[1228]=",ExpressionUUID->"88843f2d-88bb-4195-a584-5b0115df4651"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A2a", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"ConsA", "[", 
         RowBox[{"a", ",", "tb", ",", "tc"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2b", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"ConsB", "[", 
         RowBox[{"b", ",", "ta", ",", "tc"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2c", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"ConsC", "[", 
         RowBox[{"c", ",", "ta", ",", "tb"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tb", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90249845758335*^9, 3.9024984781773567`*^9}, {
  3.902498620161312*^9, 3.902498735267392*^9}, {3.902498798968316*^9, 
  3.9024988396373167`*^9}, {3.9024988852003565`*^9, 3.902498952432953*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"f5b771d1-9555-4620-9d24-22df59f232f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B2a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2c", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "8"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90249885899739*^9, 3.902498879568858*^9}, {
  3.9024989600572863`*^9, 3.902498963727265*^9}, {3.9024990694321756`*^9, 
  3.9024990698207674`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"adf23b86-8341-43bb-a645-f3edb34003a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"A2a", ",", "A2b", ",", "A2c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"-", "B2a"}], ",", 
     RowBox[{"-", "B2b"}], ",", 
     RowBox[{"-", "B2c"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9024989659574814`*^9, 3.9024989945975833`*^9}, {
  3.9025033006727376`*^9, 3.902503302828109*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[69]:=",ExpressionUUID->"ae13feab-49c2-44d2-9a6c-124fcb06e126"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finally, we consider the probability constraints ", "Subsubsection",
 CellChangeTimes->{{3.9025449779247556`*^9, 
  3.9025449824746823`*^9}},ExpressionUUID->"66b2529c-0511-4333-9b36-\
d272713f56aa"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sum]", 
    RowBox[{"ta", ",", "tb", ",", "tc"}]], TraditionalForm]],ExpressionUUID->
  "9f88de1d-569a-492e-bb77-bac2cf7c3693"],
 "P(a,b,c|ta,tb,tc) p(ta)p(tb)p(tc) --> P(ap,a,bp,b,cp,c) were ap,bp,cp are \
the parity bits that are determined by the token values ap,bp,cp. Recall that \
the probability on the rhs has been define as a table\n\
Table[Probabout[a1,a2,b1,b2,c1,c2],{a1,1,2},{a2,1,2},{b1,1,2},{b2,1,2},{c1,1,\
2},{c2,1,2}]]"
}], "Text",
 CellChangeTimes->{{3.902499055421796*^9, 3.9024992011261134`*^9}, {
  3.902499243095329*^9, 3.90249925775016*^9}, {3.902500467143285*^9, 
  3.902500487582823*^9}, {3.902544986855408*^9, 
  3.902544993934868*^9}},ExpressionUUID->"8c201f25-a849-41cb-8478-\
3aa48a31a728"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9024992607822294`*^9, 3.9024992678454185`*^9}, {
  3.9025017364272146`*^9, 
  3.9025017371148233`*^9}},ExpressionUUID->"bd783715-d508-4720-b06b-\
202dd47265c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prob", "[", 
   RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sa", "[", 
    RowBox[{"[", 
     RowBox[{"ta", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sb", "[", 
    RowBox[{"[", 
     RowBox[{"tb", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sc", "[", 
    RowBox[{"[", 
     RowBox[{"tc", "+", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9025017693700223`*^9, 3.902501780664339*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"678c4b1a-19e3-43db-8759-aeb92019c678"],

Cell[BoxData[
 RowBox[{"Clear", "[", "topout", "]"}]], "Input",
 CellChangeTimes->{{3.902501821189207*^9, 3.9025018310615406`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"0fde625e-dcef-44f2-9d6a-9cdbb71ab809"],

Cell[BoxData[
 RowBox[{
  RowBox[{"topout", "[", 
   RowBox[{"ap_", ",", "bp_", ",", "cp_", ",", "a_", ",", "b_", ",", "c_"}], 
   "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gen", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
      "]"}], 
     RowBox[{"prob", "[", 
      RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], 
     RowBox[{"ParityCheck", "[", 
      RowBox[{"ap", ",", "tb", ",", "tc"}], "]"}], 
     RowBox[{"ParityCheck", "[", 
      RowBox[{"bp", ",", "ta", ",", "tc"}], "]"}], " ", 
     RowBox[{"ParityCheck", "[", 
      RowBox[{"cp", ",", "ta", ",", "tb"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.902501563734778*^9, 3.9025017299952817`*^9}, {
  3.9025018053835225`*^9, 3.9025018055386505`*^9}, {3.902501866688792*^9, 
  3.9025018772378826`*^9}, {3.9025019326660137`*^9, 3.9025019352733088`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"bd45edec-c8b9-4149-8692-a8e6604def69"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B3gen", "[", 
    RowBox[{"ap_", ",", "bp_", ",", "cp_", ",", "a_", ",", "b_", ",", "c_"}], 
    "]"}], ":=", 
   RowBox[{"Pquantum", "[", 
    RowBox[{"ap", ",", "a", ",", "bp", ",", "b", ",", "cp", ",", "c"}], 
    "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.903078103314404*^9, 3.903078116833967*^9}, {
   3.9030781718471823`*^9, 3.903078181759223*^9}, 3.903086760750429*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"4b7205e8-2bc7-4bb6-bc55-7bf30dd13b96"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixForm", "[", 
  RowBox[{"topout", "[", 
   RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"topout", "[", 
   RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.902506156880023*^9, 3.902506257120063*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"15149ebc-7add-4f28-a0a4-a58f9a0f342f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"qa", " ", "qb", " ", "qc"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "qa"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "qb"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "qc"}], ")"}]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.902506169674659*^9, 3.9025062574735994`*^9}, 
   3.9030779881817417`*^9, 3.9030799568902187`*^9, {3.903086767346553*^9, 
   3.9030867921488256`*^9}, 3.903091119157153*^9},
 CellLabel->
  "Out[74]//MatrixForm=",ExpressionUUID->"5d0a62e7-8196-4e6c-b699-\
5f4850a47893"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"qa", " ", "qb", " ", "qc"}], "0", "0", "0", "0", "0", "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "qa"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "qb"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "qc"}], ")"}]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.902506169674659*^9, 3.9025062574735994`*^9}, 
   3.9030779881817417`*^9, 3.9030799568902187`*^9, {3.903086767346553*^9, 
   3.9030867921488256`*^9}, 3.9030911191625357`*^9},
 CellLabel->
  "Out[75]//MatrixForm=",ExpressionUUID->"65cc232a-eba6-4fd6-bd3c-\
7149e6880e7d"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"topout", "[", 
         RowBox[{"ap", ",", "bp", ",", "cp", ",", "a", ",", "b", ",", "c"}], 
         "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ap", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"bp", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"cp", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"B3gen", "[", 
         RowBox[{"ap", ",", "bp", ",", "cp", ",", "a", ",", "b", ",", "c"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ap", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"bp", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"cp", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9025021434498453`*^9, 3.9025023214230857`*^9}, 
   3.9025033133585715`*^9, {3.9025445852202845`*^9, 3.9025445854310904`*^9}, {
   3.902545008187306*^9, 3.902545025613976*^9}, {3.903086797041778*^9, 
   3.903086797484374*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->"In[76]:=",ExpressionUUID->"778381f0-bbae-48bc-8099-23a195611c96"]
}, Closed]],

Cell[CellGroupData[{

Cell["Checking the LP for the new distribution", "Subsubsection",
 CellChangeTimes->{{3.9025450347032986`*^9, 
  3.9025450448536515`*^9}},ExpressionUUID->"7208c5b6-d95f-4485-b0bf-\
270e01734ff4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]1", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]2", "=", 
   FractionBox["\[Pi]", 
    RowBox[{" ", 
     RowBox[{"4", " ", "10"}]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9025025980147395`*^9, 3.9025026372547383`*^9}, {
   3.9025030404483223`*^9, 3.902503044852795*^9}, {3.902503361948417*^9, 
   3.9025033667192044`*^9}, {3.9025034470769005`*^9, 3.902503450311098*^9}, 
   3.902504350892189*^9, {3.9025050173958106`*^9, 3.9025050190662184`*^9}, {
   3.9025075090563283`*^9, 3.902507568396175*^9}, {3.903086933849313*^9, 
   3.903086935877925*^9}, {3.903087020088739*^9, 3.903087020434724*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"3b989b6a-9c97-4dcf-9f52-e7ccb6f4ea2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalTheta]", "=", "4"}]], "Input",
 CellChangeTimes->{{3.902507351368119*^9, 3.9025073583400917`*^9}, {
   3.9025073896835585`*^9, 3.9025073916749845`*^9}, {3.902507423047662*^9, 
   3.902507435954998*^9}, {3.9025076457878895`*^9, 3.9025076459656763`*^9}, {
   3.9025086472630568`*^9, 3.9025086474548597`*^9}, {3.9025086786282964`*^9, 
   3.90250870665209*^9}, 3.9025090634658747`*^9, {3.90250910857891*^9, 
   3.902509110396011*^9}, {3.903078487251236*^9, 3.903078567959619*^9}, 
   3.90308701048519*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"b4b6ed62-ed48-477e-9ee5-d4c31b4734e4"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.9030911258303432`*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"5b657d2a-6c22-41b6-8589-5dd470c97edf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", 
   RowBox[{
    RowBox[{"ArcCos", "[", 
     SqrtBox[
      FractionBox["2", "3"]], "]"}], "//", "N"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.903086837241479*^9, 3.903086842376981*^9}, {
  3.903086893671152*^9, 3.903086906920096*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"c9581010-5585-491e-ba58-51be166c29a8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"A1", ",", "A2", ",", "A3"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"qa", "->", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
      RowBox[{"qb", "->", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
      RowBox[{"qc", "->", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"B", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{"B1", ",", "B2", ",", "B3"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
      RowBox[{"w", "->", 
       RowBox[{"Cos", "[", "\[Phi]1", "]"}]}], ",", 
      RowBox[{"z", "->", 
       RowBox[{"Sin", "[", "\[Phi]1", "]"}]}], ",", 
      RowBox[{"u", "->", 
       RowBox[{"Cos", "[", "\[Phi]2", "]"}]}], ",", 
      RowBox[{"v", "->", 
       RowBox[{"Sin", "[", "\[Phi]2", "]"}]}]}], "}"}]}], "//", 
   "N"}]}]}], "Input",
 CellChangeTimes->{{3.902502357096741*^9, 3.9025024402717314`*^9}, {
   3.902502470988407*^9, 3.9025026475883827`*^9}, 3.9025033732339425`*^9, {
   3.902503423323944*^9, 3.902503426630644*^9}, {3.9025073669441614`*^9, 
   3.90250741035458*^9}, {3.902508832626085*^9, 3.902508844005355*^9}, {
   3.9025090750200186`*^9, 3.9025091054509463`*^9}, {3.903091172027515*^9, 
   3.903091172451836*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"1bf9293d-e863-4192-8960-f865c0872218"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", 
   RowBox[{"-", "1.`"}], ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "0.0006435996746907672`"}], ",", 
   RowBox[{"-", "0.10390764780972046`"}], ",", 
   RowBox[{"-", "0.13929340993367506`"}], ",", 
   RowBox[{"-", "0.0008627776223368071`"}], ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", 
   RowBox[{"-", "0.13929340993367506`"}], ",", "0.`", ",", 
   RowBox[{"-", "0.0008627776223368071`"}], ",", 
   RowBox[{"-", "0.0006435996746907672`"}], ",", "0.`", ",", 
   RowBox[{"-", "0.10390764780972046`"}], ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", 
   ",", "0.`", ",", 
   RowBox[{"-", "0.0006435996746907672`"}], ",", 
   RowBox[{"-", "0.13929340993367506`"}], ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "0.10390764780972046`"}], ",", 
   RowBox[{"-", "0.0008627776223368071`"}], ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", 
   RowBox[{"-", "0.1845537913805653`"}], ",", 
   RowBox[{"-", "0.0010294848667813153`"}], ",", 
   RowBox[{"-", "0.0010294848667813153`"}], ",", 
   RowBox[{"-", "0.0005971377115660958`"}], ",", 
   RowBox[{"-", "0.0010294848667813153`"}], ",", 
   RowBox[{"-", "0.0005971377115660958`"}], ",", 
   RowBox[{"-", "0.0005971377115660958`"}], ",", 
   RowBox[{"-", "0.07644403576312322`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9025034269788027`*^9, {3.9025034670947905`*^9, 3.9025034741258125`*^9}, 
   3.9025040572559876`*^9, 3.902504353156575*^9, 3.902505021384577*^9, 
   3.9025073721052175`*^9, {3.9025074105946856`*^9, 3.9025074381678934`*^9}, {
   3.9025075262281184`*^9, 3.902507550583234*^9}, {3.902507650066204*^9, 
   3.902507665008381*^9}, 3.902508652111285*^9, {3.902508688657471*^9, 
   3.9025087099324946`*^9}, 3.9025088444853077`*^9, {3.902509068920931*^9, 
   3.90250911290864*^9}, 3.9025451314086103`*^9, 3.903077995485672*^9, 
   3.903078189510318*^9, 3.9030783835854073`*^9, 3.903078433463942*^9, {
   3.9030784900120373`*^9, 3.903078569340959*^9}, 3.903078750193575*^9, {
   3.903079962130752*^9, 3.9030799687202682`*^9}, 3.903086802672868*^9, {
   3.9030869089689293`*^9, 3.90308695297865*^9}, 3.903087021976925*^9, 
   3.9030911733787403`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"5c672e66-8aa5-4872-9a14-4514d154b15d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"Table", "[", 
     RowBox[{"1", ",", "64"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.903078204510551*^9, 3.903078211477983*^9}, {
  3.903078608862853*^9, 3.9030786125346947`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"2d9931e1-dc43-49c2-a2e8-4af48f21be9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"LinearOptimization", "[", 
   RowBox[{"c", ",", 
    RowBox[{"{", 
     RowBox[{"Apos", ",", "Bpos"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "B"}], "}"}], ",", "\"\<PrimalMinimumValue\>\""}], 
   "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.902504361320683*^9, 3.9025044011675076`*^9}, {
   3.9025075524487734`*^9, 3.902507553022731*^9}, {3.902508849678591*^9, 
   3.9025088516244926`*^9}, {3.9025094224770823`*^9, 3.9025094434440594`*^9}, 
   3.903091189036558*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"4a16d721-54f7-4175-a0cd-6c93da22ccf2"],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{{3.902504369527133*^9, 3.902504401473401*^9}, 
   3.902505024232458*^9, 3.90250737534505*^9, {3.902507414491517*^9, 
   3.9025074404496794`*^9}, {3.902507528395528*^9, 3.902507553435445*^9}, 
   3.9025076522876053`*^9, {3.902508643731722*^9, 3.902508656038064*^9}, {
   3.9025086954484134`*^9, 3.902508715615263*^9}, 3.902508852549564*^9, {
   3.9025090872723026`*^9, 3.9025091161639605`*^9}, {3.9025094368063183`*^9, 
   3.9025094438474073`*^9}, 3.902545133869156*^9, {3.9030781921596727`*^9, 
   3.903078213152787*^9}, {3.903078360662314*^9, 3.903078437468582*^9}, {
   3.903078493167121*^9, 3.9030785730465393`*^9}, 3.903078614058033*^9, 
   3.903079972194603*^9, 3.903086808635441*^9, {3.903086911815184*^9, 
   3.9030869545754843`*^9}, 3.903087023911374*^9, {3.9030911863942137`*^9, 
   3.9030911905190153`*^9}},
 CellLabel->"Out[95]=",ExpressionUUID->"55e39505-0356-4d08-a220-81d875664319"]
}, Open  ]],

Cell["Below we scan for several angles \[Theta]", "Text",
 CellChangeTimes->{{3.902545144087611*^9, 
  3.902545157095929*^9}},ExpressionUUID->"327ffc3e-6d30-4065-8c02-\
ecd9d96f7f06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "0"}], ",", 
   RowBox[{"i", "<=", " ", "10"}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"A1", ",", "A2", ",", "A3"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qa", "->", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
        RowBox[{"qb", "->", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
        RowBox[{"qc", "->", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}], "}"}]}]}], 
    ";", "\[IndentingNewLine]", " ", 
    RowBox[{"B", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"B1", ",", "B2", ",", "B3"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
         RowBox[{"w", "->", 
          RowBox[{"Cos", "[", "\[Phi]1", "]"}]}], ",", 
         RowBox[{"z", "->", 
          RowBox[{"Sin", "[", "\[Phi]1", "]"}]}], ",", 
         RowBox[{"u", "->", 
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["\[Pi]", "2"], 
            FractionBox["i", "10"]}], "]"}]}], ",", 
         RowBox[{"v", "->", 
          RowBox[{"Sin", "[", 
           RowBox[{
            FractionBox["\[Pi]", "2"], 
            FractionBox["i", "10"]}], "]"}]}]}], "}"}]}], "//", "N"}]}], ";", 
    RowBox[{"Print", "[", 
     RowBox[{"LinearOptimization", "[", 
      RowBox[{"c", ",", 
       RowBox[{"{", 
        RowBox[{"Apos", ",", "Bpos"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"A", ",", "B"}], "}"}], ",", "\"\<PrimalMinimumValue\>\""}], 
      "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.902503588110997*^9, 3.9025036600897617`*^9}, {
  3.902503735606613*^9, 3.9025038172098827`*^9}, {3.9025042762379007`*^9, 
  3.9025043045340214`*^9}, {3.902504468155157*^9, 3.902504471681157*^9}, {
  3.902507450315116*^9, 3.902507494599203*^9}, {3.9025075807536736`*^9, 
  3.902507602527524*^9}, {3.9025076856045556`*^9, 3.902507700928583*^9}, {
  3.9030785779577017`*^9, 3.903078588719174*^9}, {3.903086970058085*^9, 
  3.9030869960526953`*^9}, {3.903087112423008*^9, 3.903087113775064*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"2d4ead62-97b2-4111-965a-d848e5bfc307"],

Cell[CellGroupData[{

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.9030911926897793`*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"84076fed-6aee-4df3-87d7-c0e1d474654e"],

Cell[BoxData["\[Infinity]"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.903091192699732*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"c598e9fc-f574-4ddd-a880-f5aa1fde3ac8"],

Cell[BoxData["\[Infinity]"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.903091192711302*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"f940ccbb-8eb5-4665-9103-ed85623d126e"],

Cell[BoxData["\[Infinity]"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.903091192722274*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"a20961f1-f7ad-4b21-9fc0-c4d448df7f12"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.903091192724044*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"37ed4361-e0a6-4d04-be43-34da790d3f7e"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.903091192725416*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"664fb808-cb47-4700-827c-db5d5f51db2b"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.903091192726775*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"c56e4d20-f284-48fe-9588-d5e44b07a08d"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.903091192728135*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"1cbd81d7-cecb-409b-9709-c8acbd4cf066"],

Cell[BoxData["\[Infinity]"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.903091192737392*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"c5e79b15-daaf-4af8-bd13-c9be3c8b8ad4"],

Cell[BoxData["\[Infinity]"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.9030911927468863`*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"7377ae49-383e-4bcb-af93-1cd030df7e28"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{{3.902504287355889*^9, 3.9025043049558744`*^9}, 
   3.902504473081882*^9, {3.9025074750466523`*^9, 3.9025074952861137`*^9}, {
   3.902507604013255*^9, 3.9025076283249855`*^9}, {3.902507686870633*^9, 
   3.902507701326872*^9}, 3.90307835279578*^9, 3.903078414979518*^9, 
   3.9030785122844563`*^9, {3.903078588885398*^9, 3.903078615498241*^9}, 
   3.9030799756452417`*^9, 3.903086812670537*^9, 3.903086941694963*^9, 
   3.903086996426928*^9, 3.903087114722142*^9, {3.903091167042873*^9, 
   3.903091192748711*^9}},
 CellLabel->
  "During evaluation of \
In[96]:=",ExpressionUUID->"f5fa94f3-b20c-40d9-94e6-39326edcb7e6"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Now", " ", "we", " ", "fix", " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "=", 
   FractionBox["2", "3"]}], ",", " ", 
  RowBox[{
  "and", " ", "check", " ", "the", " ", "nonlocality", " ", "of", " ", 
   "d"}]}]], "Text",
 CellChangeTimes->{{3.903087872218672*^9, 
  3.903087895561192*^9}},ExpressionUUID->"c9421af7-65cc-482a-b7dc-\
63918073b1f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "0"}], ",", 
    RowBox[{"j", "<=", "60"}], ",", 
    RowBox[{"j", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "0"}], ",", 
      RowBox[{"i", "<=", " ", "60"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{
       RowBox[{"A", "=", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"A1", ",", "A2", ",", "A3"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"qa", "->", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
           RowBox[{"qb", "->", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
           RowBox[{"qc", "->", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", " ", 
       RowBox[{"B", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{"B1", ",", "B2", ",", "B3"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
            RowBox[{"u", "->", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox["\[Pi]", 
                RowBox[{"2", " ", "60"}]], "j"}], "]"}]}], ",", 
            RowBox[{"v", "->", 
             RowBox[{"Sin", "[", 
              RowBox[{
               FractionBox["\[Pi]", 
                RowBox[{"2", " ", "60"}]], "j"}], "]"}]}], ",", 
            RowBox[{"w", "->", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox["\[Pi]", 
                RowBox[{"2", " ", "60"}]], "i"}], "]"}]}], ",", 
            RowBox[{"z", "->", 
             RowBox[{"Sin", "[", 
              RowBox[{
               FractionBox["\[Pi]", 
                RowBox[{"2", " ", "60"}]], "i"}], "]"}]}]}], "}"}]}], "//", 
         "N"}]}], ";", 
       RowBox[{
        SubscriptBox["Fis", 
         RowBox[{"j", ",", "i"}]], "=", 
        RowBox[{"LinearOptimization", "[", 
         RowBox[{"c", ",", 
          RowBox[{"{", 
           RowBox[{"Apos", ",", "Bpos"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B"}], "}"}], ",", 
          "\"\<PrimalMinimumValue\>\""}], "]"}]}]}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FisMat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["Fis", 
      RowBox[{"j", ",", "i"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "60"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixPlot", "[", 
  RowBox[{"FisMat", ",", 
   RowBox[{"ColorFunction", "->", "GrayLevel"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(1\)]\)\[Element][0,\[Pi]/2]   \
(u=Cos[\!\(\*SubscriptBox[\(\[Phi]\), \(1\)]\)]) \>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(2\)]\)\[Element][0,\[Pi]/2]   \
(w=Cos[\!\(\*SubscriptBox[\(\[Phi]\), \(2\)]\)])\>\""}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.903087229194562*^9, 3.903087307543853*^9}, {
  3.903087400135985*^9, 3.903087427747875*^9}, {3.903087463643598*^9, 
  3.903087480618534*^9}, {3.903087898304235*^9, 3.903087909344878*^9}, {
  3.903087995484412*^9, 3.903088010688147*^9}, {3.9030881930955067`*^9, 
  3.903088195182707*^9}, {3.903088280331623*^9, 3.903088338816595*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"cc533974-f014-45b4-828e-d2eeb7844f14"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJzt3U1qG00QxnFBbmG0ySWMNkF3CMkFAlkbHSQ6h/FBomvEaOOvfBwhTOKF
0FBCj/SUqib5C14q/Bh6Wt09pXZPz7xvP928//xmNpu9e/1v+Pft3fB5Wh4b
r9fbxXr7MIqu4682q/lm9XJ2VL9XVbyZDxV+HMXo+PvF0IDPR0dXfaLy1faP
yo/KcZ1XHT/RedX+Us+rtr8aXf01lesle1yp+c3VnrM/n2+vcf+D4ziO4ziO
4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO
4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO
45fxq81qvlm9LPdj9nnvF+vtYv283I9RfdR4ezd8no6OUX1c9YzKUevz4ePw
+T6KrvpU9Yur/Oyo9perX1z1j8aP63qpun6zx1X0fbPzpFrP7Pq4/Mt2aMAf
y/1Ydd1l5081b7u+l+v3oqp8NUbjairt6Tpvt+tCzc9RP3bLY5F3+x2p8ux5
uFrOzXzoiMdRVMenWh9XO2TPi1zndf19ofaXWn52f2WP5+zrKIrd8ozLo+87
9d+jbI/apyr+rdWvUZz6edXyux3frT27nfe0evbJA1Wurid0q383z/57sGp9
oOrvX3V8Vq2TdFufzx4/2eV3u667Oe15Gc++Lrqti7rWS9W8XXW8q7+q+lFt
B1fe7nadTsXVfulW/6m7a31SzSfqdZe9L0Jdr8uuv3r/t9t+Etd9bdaZe7ra
j93q/6+6a76kzuvU+Z563uzvVXW8a16dXb6rHZg/1zr9Mi2fyjqJWo4633b9
7rh+p1zz6uz1fFe7dbsu/jdXx0+3+uO7n/F+gK9Dd85/juJU9iGo5avHR+0T
Rdf3zS5fbZ/Dsds4x9X5Q7f644e9ar+uWk60/1mdn2fXP6pP1f5tV/27jVv8
sKvjvFv98dPclTdc99fU+yzZ9/Vc6zzZ9yXV2G0c4qe5On661R8/zbPznmse
XrXeqx7vmvdmt3+3cYif5qxv47sf1/4K7/6EvPVedf0/qo9r/4ar/avGD34Z
Z30b3/2o82HXvDFaH1bnt675qvp9s9dJ1PK7jSvc66yP4cd41Tptt/cBVq2T
cL8J3/2wvo0f46681219W41RfaruS3YbJ/hlnLyNn+OuvJqdt135Mztv85wy
foyTt/FzPHsdYyrz7ezyu/U7Xuusp+HnuGs9JIrs32a+hI+d527wDHft33bl
4arnJbnvj2e4Os/pVn+8p2e/b1A9firvA+zWj3hP5z1geIar4yqaf6p51fX8
Y3be5vrCz3HGFZ7h2fPtc983fWokb+MdnP1IeIZn5+3s58TVyDoJfkknb+MZ
7ponu/JqdnTVv1s/4j2d95PgGe7aH+jap1e1D5D3iuAZzj4l/BzP3r/tys+u
/X7RvJr92/glnfyM4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4ziO4zhe
69H7hKPnC6Lj1efLXM+vTf15EFd9XM+bVL0fu+r/m+Cqv+t5nG79rn4vtZzs
mJ1nXPnzemi+7cPR8TfhBC8g
   "], {{0, 0}, {61, 61}}, {0, 1}],
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(2\\)]\\)\[Element][0,\[Pi]/2]   \
(w=Cos[\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(2\\)]\\)])\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(1\\)]\\)\[Element][0,\[Pi]/2]   \
(u=Cos[\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(1\\)]\\)]) \"", 
     TraditionalForm]},
  FrameTicks->{{{{60.5, 
       FormBox["1", TraditionalForm]}, {41.5, 
       FormBox["20", TraditionalForm]}, {21.5, 
       FormBox["40", TraditionalForm]}, {0.5, 
       FormBox["61", TraditionalForm]}}, {{60.5, 
       FormBox["1", TraditionalForm]}, {41.5, 
       FormBox["20", TraditionalForm]}, {21.5, 
       FormBox["40", TraditionalForm]}, {0.5, 
       FormBox["61", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {19.5, 
       FormBox["20", TraditionalForm]}, {39.5, 
       FormBox["40", TraditionalForm]}, {60.5, 
       FormBox["61", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {19.5, 
       FormBox["20", TraditionalForm]}, {39.5, 
       FormBox["40", TraditionalForm]}, {60.5, 
       FormBox["61", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{643.47265625, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]}]], "Output",
 CellChangeTimes->{
  3.903088113153762*^9, 3.9030882584999866`*^9, 3.9030883110913677`*^9, 
   3.903088486533147*^9, {3.9030911441961727`*^9, 3.903091166917426*^9}, 
   3.903091244538851*^9, 3.903091566929626*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"a55ab607-d268-4b96-bbd5-9b8830216d8f"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Linear program for minimal dephasing noise", "Subsection",
 CellChangeTimes->{{3.902487183059*^9, 3.902487202641*^9}, {
  3.9024920533498945`*^9, 3.9024920536237297`*^9}, {3.9025446803212147`*^9, 
  3.9025446991068296`*^9}, {3.902544882099676*^9, 3.90254488233399*^9}, {
  3.903074656982623*^9, 
  3.903074669966956*^9}},ExpressionUUID->"e78da347-6f90-49c8-bcda-\
10ddbfaf2b2d"],

Cell["\<\
The variables here will be the 8 probability distributions P (a2, b2, c2 | \
ta, tb, tc), plus the depahsing parameter d\
\>", "Text",
 CellChangeTimes->{{3.902487218664*^9, 3.902487280778*^9}, 
   3.9024920481843014`*^9, {3.903074678558083*^9, 
   3.9030746973816338`*^9}},ExpressionUUID->"1a9ad3f4-695c-47c8-ad3c-\
e86ebfc152f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LinearOptimization", "[", 
   RowBox[{"c", ",", 
    RowBox[{"{", 
     RowBox[{"A", ",", "B"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"Aeq", ",", "Beq"}], "}"}]}], "]"}], "  ", "finds", " ", "a", 
  " ", "real", " ", "vector", " ", 
  StyleBox["x", "TI"], " ", "that", " ", "minimizes", " ", "the", " ", 
  "linear", " ", "objective", " ", 
  FormBox[
   RowBox[{"c", ".", "x"}],
   TraditionalForm], " ", "subject", " ", "to", " ", "the", " ", "linear", 
  " ", "inequality", " ", "constraints", " ", 
  RowBox[{
   FormBox[
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"A", ".", "x"}], "+", "B"}], "\[SucceedsEqual]", "0"}], ",", 
     " ", 
     RowBox[{
      RowBox[{
       RowBox[{"and", " ", 
        RowBox[{"Aeq", ".", "x"}]}], "+", "Beq"}], "==", "0", " "}]}],
    TraditionalForm], "."}]}]], "Input",
 CellChangeTimes->{{3.902544722465351*^9, 
  3.902544816174717*^9}},ExpressionUUID->"7edc8454-4802-48bc-b712-\
2992d93cb9f8"],

Cell[CellGroupData[{

Cell["\<\
First, we write the  the positivity constraints P(a,b,c|ta,tb,tc)\
\[GreaterEqual]0\
\>", "Subsubsection",
 CellChangeTimes->{{3.9025033869544215`*^9, 3.9025034069780083`*^9}, {
  3.9025086112383265`*^9, 3.9025086192046423`*^9}, {3.9025450749545126`*^9, 
  3.902545075987441*^9}, {3.903074865646739*^9, 
  3.9030748704223013`*^9}},ExpressionUUID->"c9e2a0a1-087d-44b7-8155-\
279ddd30c34f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Apos", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"KroneckerDelta", "[", 
        RowBox[{"i", ",", "n"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "65"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "65"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bpos", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "65"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Apos", "]"}]}], "Input",
 CellChangeTimes->{{3.9025027374435062`*^9, 3.902502743255151*^9}, {
   3.9025027923567686`*^9, 3.9025028805900283`*^9}, 3.9025086368941584`*^9, {
   3.9030747111096563`*^9, 3.903074728085184*^9}, {3.903076562863592*^9, 
   3.903076597246039*^9}},
 Background->RGBColor[1, 0.9, 1],
 CellLabel->"In[43]:=",ExpressionUUID->"8c713344-451a-4611-b83a-356d3a0a1548"],

Cell[BoxData["65"], "Output",
 CellChangeTimes->{3.903076597400597*^9, 3.9030917083503733`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"e94982cb-7aa7-4850-b317-b6c6a293b160"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Second let us define the normalization constraints ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sum]", 
      RowBox[{"a", ",", "b", ",", "c"}]], 
     RowBox[{"P", "(", 
      RowBox[{"a", ",", "b", ",", 
       RowBox[{"c", "|", "ta"}], ",", "tb", ",", "tc"}], ")"}]}], "==", "1"}],
    TraditionalForm]],ExpressionUUID->"ff62db5c-c55d-43d1-9fb7-19df52af3ef3"]
}], "Subsubsection",
 CellChangeTimes->{{3.9024964038753786`*^9, 3.9024964638705244`*^9}, {
  3.9025450942152233`*^9, 
  3.9025451084990983`*^9}},ExpressionUUID->"5327ad4f-23c9-4866-84f3-\
e88fa179b92c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a2", "[", "n_", "]"}], ":=", 
  RowBox[{"Outer", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"Table", "[", 
     RowBox[{"1", ",", "8"}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"KroneckerDelta", "[", 
       RowBox[{"i", ",", "n"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9024970673032603`*^9, 3.90249719846146*^9}, {
  3.902497237504039*^9, 3.902497240042284*^9}, {3.902497294426093*^9, 
  3.9024973146572638`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"a1ab1ccd-ecb2-43e6-b005-84645ebda107"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixForm", "[", 
   RowBox[{"a2", "[", "8", "]"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.902497165175127*^9, 3.902497167127513*^9}, {
  3.902497203276308*^9, 3.902497203386611*^9}, {3.902497243046545*^9, 
  3.9024972557454453`*^9}, {3.902497319051218*^9, 3.902497319286152*^9}, {
  3.902497360947651*^9, 3.9024973695643415`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b6424fc4-69e6-4505-99c6-054e4c479665"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.902497167512395*^9, {3.902497200813478*^9, 3.9024972036258554`*^9}, {
   3.902497245336049*^9, 3.9024972561115775`*^9}, {3.902497302558465*^9, 
   3.902497319508283*^9}, {3.902497361608563*^9, 3.902497369765229*^9}, 
   3.903074769528737*^9, 3.903091711668416*^9},
 CellLabel->
  "Out[47]//MatrixForm=",ExpressionUUID->"4b22d543-90ce-4ac8-bff0-\
2fb1f3774452"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"a2", "[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", "0", "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90249303872968*^9, 3.9024930729792476`*^9}, {
  3.9024982536625757`*^9, 3.9024982585435905`*^9}, {3.902499020780944*^9, 
  3.9024990300175195`*^9}, {3.902503263788246*^9, 3.9025032935278597`*^9}, {
  3.903074743379691*^9, 3.903074754737213*^9}, {3.903074804106132*^9, 
  3.903074804169303*^9}, {3.903076525000545*^9, 3.903076528263321*^9}},
 Background->GrayLevel[0.85],
 CellLabel->"In[48]:=",ExpressionUUID->"e729b22f-4781-4bcc-81bc-b8914b8d050d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"A1", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.903076530135889*^9, 3.903076543542225*^9}},
 CellLabel->
  "In[1106]:=",ExpressionUUID->"140c131d-f316-48cd-a125-694879da4121"],

Cell[BoxData["65"], "Output",
 CellChangeTimes->{{3.903076534995543*^9, 3.903076543806882*^9}},
 CellLabel->
  "Out[1106]=",ExpressionUUID->"9cafb686-cf9b-4782-90de-e25e58c469eb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Next, let us define the network constraints  P(a | 0, tb, tc) = P(a | 1, tb, \
tc)
To do so we first need to identify the elements P (a, b, c | ta, tb, tc)\
\>", "Subsubsection",
 CellChangeTimes->{{3.9024964714645834`*^9, 3.9024964771330996`*^9}, {
  3.902496552392998*^9, 3.902496609912481*^9}, {3.902496645970471*^9, 
  3.902496748767071*^9}, {3.9025045121264343`*^9, 3.9025045149655085`*^9}, {
  3.90254493109947*^9, 3.9025449677364163`*^9}, {3.9025556996164646`*^9, 
  3.90255569997197*^9}},ExpressionUUID->"f0e14ec9-a3a3-4fcf-ba2f-\
09bd1d8f5bd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bit", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9024967882563477`*^9, 3.902496802066102*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"656dd116-8bdc-42f5-9c6b-ed8ce049f8a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pos", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"bit", "[", 
      RowBox[{"[", 
       RowBox[{"a", "+", "1"}], "]"}], "]"}], ",", 
     RowBox[{"bit", "[", 
      RowBox[{"[", 
       RowBox[{"b", "+", "1"}], "]"}], "]"}], ",", 
     RowBox[{"bit", "[", 
      RowBox[{"[", 
       RowBox[{"c", "+", "1"}], "]"}], "]"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9024969414790087`*^9, 3.9024969559022512`*^9}, {
  3.902497018051135*^9, 3.9024970236854963`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ea8c8c2c-a905-43b9-a42d-a00a7e169d1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gen", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "ta_", ",", "tb_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{"Outer", "[", 
   RowBox[{"Times", ",", 
    RowBox[{"pos", "[", 
     RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
    RowBox[{"pos", "[", 
     RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.902496751332881*^9, 3.9024967792480564`*^9}, {
  3.902496813716588*^9, 3.9024969075247393`*^9}, {3.902496973068328*^9, 
  3.9024969935728264`*^9}, {3.9024981922375264`*^9, 3.902498231197605*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"cebce8a1-7a76-4726-b070-5dab55e175e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PgenA", "[", 
   RowBox[{"a_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"gen", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PgenB", "[", 
   RowBox[{"b_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"gen", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PgenC", "[", 
   RowBox[{"c_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"gen", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9024982834873705`*^9, 3.902498392924124*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"79e3edbc-4c44-4c33-80d9-67d97acf3f6f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConsA", "[", 
   RowBox[{"a_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PgenA", "[", 
    RowBox[{"a", ",", "0", ",", "tb", ",", "tc"}], "]"}], "-", 
   RowBox[{"PgenA", "[", 
    RowBox[{"a", ",", "1", ",", "tb", ",", "tc"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConsB", "[", 
   RowBox[{"b_", ",", "ta_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PgenB", "[", 
    RowBox[{"b", ",", "ta", ",", "0", ",", "tc"}], "]"}], "-", 
   RowBox[{"PgenB", "[", 
    RowBox[{"b", ",", "ta", ",", "1", ",", "tc"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConsC", "[", 
   RowBox[{"c_", ",", "ta_", ",", "tb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PgenC", "[", 
    RowBox[{"c", ",", "ta", ",", "tb", ",", "0"}], "]"}], "-", 
   RowBox[{"PgenC", "[", 
    RowBox[{"c", ",", "ta", ",", "tb", ",", "1"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9024984855934944`*^9, 3.902498611207506*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"25545861-2935-4b42-8bdc-88cb72f2b9ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"ConsA", "[", 
    RowBox[{"0", ",", "0", ",", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9024987528374815`*^9, 3.90249878100296*^9}},
 CellLabel->
  "In[1132]:=",ExpressionUUID->"7491afdd-cf9a-4c4f-9bae-d53f143afed0"],

Cell[BoxData["64"], "Output",
 CellChangeTimes->{{3.9024987562353487`*^9, 3.9024987814204664`*^9}, {
   3.903076499153987*^9, 3.903076516670125*^9}, 3.903076617411125*^9},
 CellLabel->
  "Out[1132]=",ExpressionUUID->"ac68f12b-ca65-49c6-930e-4a4c7dee5314"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A2a", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"ConsA", "[", 
           RowBox[{"a", ",", "tb", ",", "tc"}], "]"}], "]"}], ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2b", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"ConsB", "[", 
           RowBox[{"b", ",", "ta", ",", "tc"}], "]"}], "]"}], ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2c", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"ConsC", "[", 
           RowBox[{"c", ",", "ta", ",", "tb"}], "]"}], "]"}], ",", 
         RowBox[{"{", "0", "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tb", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90249845758335*^9, 3.9024984781773567`*^9}, {
  3.902498620161312*^9, 3.902498735267392*^9}, {3.902498798968316*^9, 
  3.9024988396373167`*^9}, {3.9024988852003565`*^9, 3.902498952432953*^9}, {
  3.903074787226645*^9, 3.9030748330487537`*^9}, {3.903075611012094*^9, 
  3.903075623633972*^9}, {3.90307570933681*^9, 3.903075723797763*^9}, {
  3.9030916277862463`*^9, 3.9030916299136877`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"0c6f0f2e-aff3-49cc-b0e0-f7ea5cabdf07"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B2a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2c", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "8"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90249885899739*^9, 3.902498879568858*^9}, {
  3.9024989600572863`*^9, 3.902498963727265*^9}, {3.9024990694321756`*^9, 
  3.9024990698207674`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"bcad8983-125e-403d-a6f2-b1a8b6d67cc7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"A2a", ",", "A2b", ",", "A2c"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B2", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"-", "B2a"}], ",", 
     RowBox[{"-", "B2b"}], ",", 
     RowBox[{"-", "B2c"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9024989659574814`*^9, 3.9024989945975833`*^9}, {
  3.9025033006727376`*^9, 3.902503302828109*^9}},
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[64]:=",ExpressionUUID->"188263cf-2d80-4d75-91ef-ed5fb612d208"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Finally, we consider the probability constraints ", "Subsubsection",
 CellChangeTimes->{{3.9025449779247556`*^9, 
  3.9025449824746823`*^9}},ExpressionUUID->"f5f861b9-a8be-404f-a0da-\
5a3b6fb7d186"],

Cell[TextData[{
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Sum]", 
     RowBox[{"ta", ",", "tb", ",", "tc"}]], "   ", 
    SubsuperscriptBox["M", 
     RowBox[{"ta", ",", "tb", ",", "tc"}], 
     RowBox[{"a1", ",", "b1", ",", "c1"}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c5bcc16a-04b4-4cbf-978e-6605ab82775e"],
 "q(ta)q(tb)q(tc) P(a2,b2,c2|ta,tb,tc) == (1-d) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "Q"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "76bd0263-6b0b-4610-9e0e-6eaefbf9f005"],
 "(a1,a2,b1,b2,c1,c2) +d ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "Cl"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b1c7c44b-c5ad-4860-bdef-502028ce5a4c"],
 " (a1,a2,b1,b2,c1,c2), which can be rewritten as  \n\n ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Sum]", 
     RowBox[{"ta", ",", "tb", ",", "tc"}]], "   ", 
    SubsuperscriptBox["M", 
     RowBox[{"ta", ",", "tb", ",", "tc"}], 
     RowBox[{"a1", ",", "b1", ",", "c1"}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "dfc7b103-7340-40cb-8e94-f187247a14f3"],
 "q(ta)q(tb)q(tc) P(a2,b2,c2|ta,tb,tc) +d (",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "Q"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "43732ecc-b820-42a7-8ea0-372b5e14fed3"],
 "(a1,a2,b1,b2,c1,c2) - ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "Cl"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "08dd0574-bd39-479f-bb03-22f9d449088d"],
 " (a1,a2,b1,b2,c1,c2)) ==",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["P", "Q"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1c33d18e-3dbf-4285-a4c7-61db6fbbf917"],
 "(a1,a2,b1,b2,c1,c2) "
}], "Text",
 CellChangeTimes->{{3.902499055421796*^9, 3.9024992011261134`*^9}, {
  3.902499243095329*^9, 3.90249925775016*^9}, {3.902500467143285*^9, 
  3.902500487582823*^9}, {3.902544986855408*^9, 3.902544993934868*^9}, {
  3.9030748984452133`*^9, 3.903074907452874*^9}, {3.9030750805430307`*^9, 
  3.903075235760767*^9}},ExpressionUUID->"65b1d599-2a04-434e-9104-\
10f8705bbfef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prob", "[", 
   RowBox[{"ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Sa", "[", 
    RowBox[{"[", 
     RowBox[{"ta", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sb", "[", 
    RowBox[{"[", 
     RowBox[{"tb", "+", "1"}], "]"}], "]"}], 
   RowBox[{"Sc", "[", 
    RowBox[{"[", 
     RowBox[{"tc", "+", "1"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9025017693700223`*^9, 3.902501780664339*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5d2e0d43-8871-49f3-aa52-8aa38224346f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"topout", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mtensor", "[", 
           RowBox[{
           "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", "tc"}], 
           "]"}], " ", 
          RowBox[{"gen", "[", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}], 
           "]"}], 
          RowBox[{"prob", "[", 
           RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", "0", "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", "64"}], "]"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pquantum", "[", 
        RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}],
         "]"}], "-", 
       RowBox[{"Pclassical", "[", 
        RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}],
         "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.902501563734778*^9, 3.9025017299952817`*^9}, {
  3.9025018053835225`*^9, 3.9025018055386505`*^9}, {3.902501866688792*^9, 
  3.9025018772378826`*^9}, {3.9025019326660137`*^9, 3.9025019352733088`*^9}, {
  3.9030752832335033`*^9, 3.903075328573237*^9}, {3.903075392708962*^9, 
  3.9030754951591682`*^9}, {3.903075760884712*^9, 3.903075775420257*^9}, {
  3.903075806955862*^9, 3.903075821842698*^9}, {3.903076673315029*^9, 
  3.903076674833578*^9}, {3.903092191452166*^9, 3.903092191556554*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"ea7d7d0c-4a1a-42e5-b977-939dcbf69169"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B3gen", "[", 
   RowBox[{
   "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], "]"}],
   ":=", 
  RowBox[{"Pquantum", "[", 
   RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.902501790522399*^9, 3.902501813132549*^9}, {
   3.902501885997061*^9, 3.902502001939389*^9}, {3.9025020785347424`*^9, 
   3.902502088718715*^9}, {3.9025445578540163`*^9, 3.9025445644381824`*^9}, 
   3.9030757907737923`*^9, {3.903075840265867*^9, 3.903075866568376*^9}, {
   3.903075920230362*^9, 3.90307593174198*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"c18f55b1-f33e-4611-82d3-6290f44978e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A3", ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"topout", "[", 
         RowBox[{
         "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], "]"}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B3", ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"B3gen", "[", 
         RowBox[{
         "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9025021434498453`*^9, 3.9025023214230857`*^9}, 
   3.9025033133585715`*^9, {3.9025445852202845`*^9, 3.9025445854310904`*^9}, {
   3.902545008187306*^9, 3.902545025613976*^9}, {3.9030753712513857`*^9, 
   3.903075371779956*^9}, {3.903075894855853*^9, 3.903075898615641*^9}, {
   3.9030759398890057`*^9, 3.903075965188526*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "In[113]:=",ExpressionUUID->"2a09a6fc-0868-43f0-aa0c-e91fcabba5b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cnew", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", "64"}], "]"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.903076636915801*^9, 3.9030766551059017`*^9}, {
  3.9030768188672657`*^9, 3.903076853922536*^9}, {3.9030769218172398`*^9, 
  3.903076963349967*^9}, {3.903091770140627*^9, 3.903091772035841*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"45d1df43-ddfa-4f21-8b77-a1874800eaa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", 
   RowBox[{
    RowBox[{"ArcCos", "[", 
     SqrtBox[
      FractionBox["2", "3"]], "]"}], "//", "N"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9025025980147395`*^9, 3.9025026372547383`*^9}, {
   3.9025030404483223`*^9, 3.902503044852795*^9}, {3.902503361948417*^9, 
   3.9025033667192044`*^9}, {3.9025034470769005`*^9, 3.902503450311098*^9}, 
   3.902504350892189*^9, {3.9025050173958106`*^9, 3.9025050190662184`*^9}, {
   3.9025075090563283`*^9, 3.902507568396175*^9}, {3.9030768906273813`*^9, 
   3.903076899772687*^9}, {3.903077130984866*^9, 3.903077148430839*^9}, {
   3.9030918633738327`*^9, 
   3.903091864833642*^9}},ExpressionUUID->"99d09e0a-b5bf-4052-84f1-\
7cff3b774789"],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.902507351368119*^9, 3.9025073583400917`*^9}, {
   3.9025073896835585`*^9, 3.9025073916749845`*^9}, {3.902507423047662*^9, 
   3.902507435954998*^9}, {3.9025076457878895`*^9, 3.9025076459656763`*^9}, {
   3.9025086472630568`*^9, 3.9025086474548597`*^9}, {3.9025086786282964`*^9, 
   3.90250870665209*^9}, 3.9025090634658747`*^9, {3.90250910857891*^9, 
   3.902509110396011*^9}, {3.903076426802744*^9, 3.9030764358750973`*^9}, {
   3.903077091665141*^9, 3.903077096896925*^9}, 
   3.9030771354974613`*^9},ExpressionUUID->"7baeadfb-b638-4709-af11-\
d2e695277ef8"],

Cell[BoxData["0.7873665798470659`"], "Output",
 CellChangeTimes->{
  3.9025073631271453`*^9, {3.902507424580741*^9, 3.902507436192265*^9}, {
   3.9025075238836527`*^9, 3.90250754883047*^9}, {3.9025076469424133`*^9, 
   3.9025076676150923`*^9}, 3.902508647885682*^9, {3.9025086829623857`*^9, 
   3.902508707530862*^9}, 3.9025090638037877`*^9, 3.9025091108567224`*^9, 
   3.9025451288913813`*^9, 3.9030764365515614`*^9, 3.903076901448681*^9, 
   3.9030770973134108`*^9},
 CellLabel->
  "Out[1193]=",ExpressionUUID->"4b064bb9-ba2e-45f3-9b21-bc16c4547199"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "0"}], ",", 
     RowBox[{"j", "<=", "20"}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<=", " ", "20"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"A1", ",", "A2", ",", "A3"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"qa", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qb", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qc", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
             RowBox[{"u", "->", 
              RowBox[{"Cos", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "j"}], "]"}]}], ",", 
             RowBox[{"v", "->", 
              RowBox[{"Sin", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "j"}], "]"}]}], ",", 
             RowBox[{"w", "->", 
              RowBox[{"Cos", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "i"}], "]"}]}], ",", 
             RowBox[{"z", "->", 
              RowBox[{"Sin", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "i"}], "]"}]}]}], "}"}]}], "//", 
          "N"}]}], ";", "\[IndentingNewLine]", " ", 
        RowBox[{"B", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"B1", ",", "B2", ",", "B3"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"qa", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qb", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qc", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
             RowBox[{"u", "->", 
              RowBox[{"Cos", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "j"}], "]"}]}], ",", 
             RowBox[{"v", "->", 
              RowBox[{"Sin", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "j"}], "]"}]}], ",", 
             RowBox[{"w", "->", 
              RowBox[{"Cos", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "i"}], "]"}]}], ",", 
             RowBox[{"z", "->", 
              RowBox[{"Sin", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "i"}], "]"}]}]}], "}"}]}], "//", 
          "N"}]}], ";", 
        RowBox[{
         SubscriptBox["Fis", 
          RowBox[{"j", ",", "i"}]], "=", 
         RowBox[{"LinearOptimization", "[", 
          RowBox[{"cnew", ",", 
           RowBox[{"{", 
            RowBox[{"Apos", ",", "Bpos"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"A", ",", "B"}], "}"}], ",", 
           "\"\<PrimalMinimumValue\>\""}], "]"}]}]}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.902504361320683*^9, 3.9025044011675076`*^9}, {
   3.9025075524487734`*^9, 3.902507553022731*^9}, {3.902508849678591*^9, 
   3.9025088516244926`*^9}, {3.9025094224770823`*^9, 3.9025094434440594`*^9}, 
   3.90307687822355*^9, 3.903076953991251*^9, {3.9030770504910727`*^9, 
   3.9030770863692417`*^9}, {3.903091782558115*^9, 3.9030917854677753`*^9}, {
   3.903091868333239*^9, 3.9030919549336777`*^9}, {3.9030919931418037`*^9, 
   3.903092003062647*^9}, {3.903092052476577*^9, 3.9030920569310637`*^9}, 
   3.903092208202772*^9, 3.903145131221113*^9, {3.90314517683462*^9, 
   3.903145225980006*^9}},ExpressionUUID->"6a2f425c-7224-4bb1-9fab-\
66fe85d42ae2"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9031452182180843`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"f08707fe-133c-4abd-b30e-68ee79aa6361"],

Cell[BoxData["0.8263890163045771`"], "Output",
 CellChangeTimes->{3.903145218280682*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"59780245-58b3-4248-84ea-a5456447a355"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FisMat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["Fis", 
      RowBox[{"j", ",", "i"}]], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "20"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "FisMat", "]"}]}], "Input",
 CellChangeTimes->{
  3.9030920172246923`*^9, {3.9030920765816317`*^9, 3.903092084071913*^9}, {
   3.903092229118825*^9, 3.903092232962084*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"4fad11ff-6e1f-435b-91ee-8ff8111f918e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`"},
     {"0.6646319743926463`", "0.9158348401961264`", "0.8288647072003809`", 
      "0.6790067513071837`", "0.6646319743930997`", "0.6646319743936773`", 
      "0.6646319743922378`", "0.6646319743926926`", "0.6646319743926694`", 
      "0.6646319743921667`", "0.6646319743934215`", "0.6646319743918732`", 
      "0.6646319743926564`", "0.66463197439272`", "0.6646319743922092`", 
      "0.6646319743931535`", "0.6646319743924732`", "0.6790067513071837`", 
      "0.8288647072003243`", "0.915834840196374`", "0.6646319743910621`"},
     {"0.3160915327437627`", "0.872791453576609`", "0.8263890163045771`", 
      "0.7464331261787626`", "0.6286933768732328`", "0.46658152732744596`", 
      "0.3160915327437202`", "0.31609153274366886`", "0.316091532743897`", 
      "0.31609153274367907`", "0.31609153274379437`", "0.31609153274366253`", 
      "0.3160915327437094`", "0.3160915327436369`", "0.3160915327436789`", 
      "0.46658152732745134`", "0.6286933768732176`", "0.7464331261787626`", 
      "0.8263890163046004`", "0.8727914535769427`", "0.31609153274384166`"},
     {"0.`", "0.8190141227663477`", "0.7847790405512884`", 
      "0.7257886807132252`", "0.6389219074480914`", "0.5193180068015119`", 
      "0.35976781675446246`", "0.14972070425823933`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.1497207042582306`", "0.35976781675446406`", 
      "0.5193180068015253`", "0.6389219074480831`", "0.7257886807132583`", 
      "0.7847790405512713`", "0.8190141227663479`", "0.`"},
     {"0.`", "0.7606611152208599`", "0.7314237720643194`", 
      "0.6810450002924476`", "0.6068592967826445`", "0.5047155290511166`", 
      "0.3684569499781403`", "0.1890731392871139`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.18907313928711367`", "0.36845694997814155`", 
      "0.5047155290511199`", "0.6068592967826545`", "0.6810450002924473`", 
      "0.7314237720643277`", "0.7606611152209023`", "0.`"},
     {"0.`", "0.6981915697971104`", "0.6710000334630218`", 
      "0.6241463848340477`", "0.555151632415645`", "0.4601551083914906`", 
      "0.33343086796179605`", "0.16659897150536548`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.16659897150536834`", "0.33343086796180743`", 
      "0.4601551083914912`", "0.55515163241565`", "0.6241463848340514`", 
      "0.6710000334630254`", "0.6981915697971535`", "0.`"},
     {"0.`", "0.6309499592678359`", "0.6042283424858587`", 
      "0.5581844107226204`", "0.490382013997238`", "0.3970272039044501`", 
      "0.2724929904583126`", "0.10854425474300376`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.1085442547430012`", "0.2724929904583156`", 
      "0.39702720390445034`", "0.4903820139972422`", "0.5581844107226229`", 
      "0.6042283424858422`", "0.6309499592679318`", "0.`"},
     {"0.`", "0.5577429454670413`", "0.530471345199463`", 
      "0.4834797386646734`", "0.4142818351185829`", "0.31900559922785976`", 
      "0.19190822647366115`", "0.02458510297876799`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.02458510297876604`", "0.1919082264736583`", 
      "0.3190055992278578`", "0.4142818351185893`", "0.4834797386646731`", 
      "0.5304713451994645`", "0.5577429454670461`", "0.`"},
     {"0.`", "0.4768785119823555`", "0.4482744271143538`", 
      "0.39898682065863683`", "0.32640792223312476`", "0.22647650967996788`", 
      "0.09316918627049943`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.09316918627049532`", "0.22647650967996444`", "0.3264079222331133`", 
      "0.3989868206586553`", "0.4482744271143339`", "0.47687851198227665`", 
      "0.`"},
     {"0.`", "0.38602832953978483`", "0.35538962042298505`", 
      "0.302596159480959`", "0.22485468419375526`", "0.11781509544344783`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.11781509544345138`", "0.2248546841937557`", "0.30259615948095736`", 
      "0.35538962042299255`", "0.3860283295397981`", "0.`"},
     {"0.`", "0.2819437433914334`", "0.24854766944884774`", 
      "0.1910030020615896`", "0.10626509593127524`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.1062650959312765`", "0.19100300206158852`", "0.24854766944884804`", 
      "0.28194374339142403`", "0.`"},
     {"0.`", "0.1599578341201315`", "0.12297182282672374`", 
      "0.05924134595939236`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`",
       "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.05924134595938107`", 
      "0.1229718228267328`", "0.15995783412009226`", "0.`"},
     {"0.`", "0.013103430613909173`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.013103430614038656`", "0.`"},
     {"0.268211420634942`", "0.26821142063494136`", "0.26821142063494074`", 
      "0.2682114206349396`", "0.2682114206349399`", "0.26821142063494424`", 
      "0.26821142063494047`", "0.26821142063493764`", "0.26821142063494113`", 
      "0.2682114206349444`", "0.26821142063494063`", "0.2682114206349417`", 
      "0.2682114206349422`", "0.26821142063494413`", "0.26821142063494274`", 
      "0.26821142063494235`", "0.26821142063494097`", "0.2682114206349408`", 
      "0.268211420634941`", "0.26821142063494197`", "0.2682114206349425`"},
     {"0.49594125116309973`", "0.49594125116310217`", "0.4959412511631031`", 
      "0.49594125116310284`", "0.4959412511631001`", "0.49594125116310456`", 
      "0.49594125116310084`", "0.49594125116310184`", "0.495941251163099`", 
      "0.49594125116310067`", "0.49594125116310084`", "0.49594125116309923`", 
      "0.4959412511631013`", "0.49594125116310306`", "0.495941251163104`", 
      "0.4959412511631016`", "0.4959412511631035`", "0.49594125116310267`", 
      "0.49594125116309923`", "0.49594125116309823`", "0.4959412511631002`"},
     {"0.654698756654498`", "0.6546987566544866`", "0.6546987566544963`", 
      "0.6546987566545002`", "0.6546987566544945`", "0.6546987566544923`", 
      "0.6546987566544984`", "0.6546987566544944`", "0.6546987566544973`", 
      "0.6546987566544977`", "0.6546987566544947`", "0.6546987566544951`", 
      "0.6546987566544966`", "0.6546987566544998`", "0.6546987566544966`", 
      "0.6546987566544938`", "0.654698756654496`", "0.6546987566545022`", 
      "0.6546987566544938`", "0.6546987566544928`", "0.6546987566544976`"},
     {"0.7670461565940874`", "0.7670461565940828`", "0.7670461565940888`", 
      "0.7670461565940796`", "0.7670461565940742`", "0.767046156594087`", 
      "0.7670461565940888`", "0.767046156594089`", "0.7670461565940979`", 
      "0.7670461565940734`", "0.7670461565940828`", "0.7670461565940757`", 
      "0.7670461565940953`", "0.7670461565940881`", "0.7670461565940837`", 
      "0.7670461565940904`", "0.7670461565940871`", "0.7670461565940901`", 
      "0.7670461565940934`", "0.7670461565940832`", "0.7670461565940915`"},
     {"0.848217334276522`", "0.8482173342765257`", "0.848217334276517`", 
      "0.8482173342765151`", "0.8482173342765156`", "0.8482173342765398`", 
      "0.8482173342765036`", "0.8482173342764876`", "0.8482173342765134`", 
      "0.8482173342765166`", "0.8482173342765367`", "0.8482173342765258`", 
      "0.848217334276526`", "0.8482173342765095`", "0.8482173342765369`", 
      "0.848217334276511`", "0.8482173342765313`", "0.8482173342764919`", 
      "0.8482173342765187`", "0.8482173342765207`", "0.8482173342765275`"},
     {"0.9089803211420616`", "0.9089803211422706`", "0.9089803211421077`", 
      "0.90898032114213`", "0.9089803211421544`", "0.9089803211420312`", 
      "0.9089803211421422`", "0.9089803211420708`", "0.9089803211421787`", 
      "0.9089803211422758`", "0.9089803211421349`", "0.9089803211421384`", 
      "0.9089803211422287`", "0.9089803211420667`", "0.9089803211421442`", 
      "0.9089803211420302`", "0.9089803211421749`", "0.908980321142238`", 
      "0.9089803211421568`", "0.9089803211420672`", "0.9089803211421528`"},
     {"0.9574003746554848`", "0.9574003746554848`", "0.9574003746552516`", 
      "0.9574003746561421`", "0.9574003746562699`", "0.957400374655013`", 
      "0.95740037465559`", "0.9574003746557366`", "0.957400374655594`", 
      "0.9574003746551173`", "0.9574003746560127`", "0.9574003746545959`", 
      "0.9574003746557284`", "0.9574003746557656`", "0.9574003746555918`", 
      "0.9574003746551754`", "0.9574003746564204`", "0.9574003746548697`", 
      "0.957400374655217`", "0.9574003746556142`", "0.9574003746554438`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", 
      "0.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.903092089441888*^9, 3.903092237530725*^9},
 CellLabel->
  "Out[117]//MatrixForm=",ExpressionUUID->"f86e01b1-53c5-4adc-8148-\
536455274930"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixPlot", "[", "FisMat", "]"}]], "Input",
 CellChangeTimes->{{3.90309210889564*^9, 3.9030921177025337`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"0115fa01-83d1-4c4c-806b-7ec0c5932fa9"],

Cell[BoxData[
 GraphicsBox[RasterBox[CompressedData["
1:eJzteHk0lf/3r5KhSJIpERoJGYoQvURKaUCplAwlZMg8FJVGhYrqY8qslCGV
kCJDCSUlaeI4jnM4hud5zqGEPhnu+az7W/ev2x+tddf63N+937PWWfs8e73P
3q89vPfwKB/0sTnMz8fHJ/Vf339+/8/PIP5D//+i2Wef2bhXclExEXou8VA7
BoWPlUkpGf6W38s4syWsiIuT0u8Vt4S1w2QkJH8+Yx0I+5ejEsNc7Lrhtfnn
WBtMzMYb5/DNg2MhM2zm31w0RFaHKVFtiIj+h88P7dTZhpnJXFzYcHr3vbx2
jF152iCutQEDrW2fHGq5uDj0prRqD0/+zZ+V86rXwMXd21OTyYX1U9+is/Lt
UFr/i8dfDmaQVKdlMxcWtMAFYiY8nM6/ePJXIZizojIhg4dH/+PF1rR2RHz5
m8c3Q6DI3QB5DhfsDFmZlhnt4Nv490OZCHnM+tmiXXyFC1mnr0MOz3l4thk+
l4jdCJqMVa8+jYuZL+Uj7FV4es/95J1Xh9STKO7SPi423a/tzhNvh1PHP3Yt
huvSsX22r7noZyv1sy3bUX3y+Mu5TrpwhoXplRwu2tRVy39da4fW6rXvxJrX
/684dB2XLNzU1fZfz3x8aZaDJXk3uLCy1lhyobQdX3b9I8ccarGH684VcJGm
fIJaFMnzT3xYy+wME5yp0zlk+okLp/cN23RX8/TqhfP4WmjTyXjrV8bFD+Gl
Nn4+PPwbxnj4jTBrt/33jKccdL4WmChx64BoirmQ0ConpN7f/mRKkYvr85J2
WaXRwEdbmSewfTc2JL7nD2vh4HW6bZ2Nfgf4JEWlRAUd0NfHifT7wkHbjdyx
Y+odaLAoiBc5egB9jWkZ+uMc9O/KXHa4hwanm94ZwnQ77BaAT14xB5yPD19f
CeiA+5mgjUKnnODetlHSdoADZuDtq1zhDkh+i1kwK2c/zm0qPnXuDQff8qbd
UNvQgbEuz+uiaQ44/WxEXV6Mi5rVqc/aamgwMt2+VEh6L5T4vIxHlnLRI0xd
CLlGg5LkOzWBUlt4GIiKutM50IyaWJGpxJN/equsyCd79F9SjXXo5uDSKesD
DZIdyHhCJs1aZ4/9YpIPJSS5cFUd4k4rpaHAj5MjeHIPYnKOhSRUc6BTbafZ
sb8DVr5qsbPfOqJnhUui5SAH6z1+1khP0MBYoZE6U2w/aMXKxKNCnnzGgUS3
Ux3oPnz7vFCjE/i8v95dKsyFBzZHP2qigTazMFuocC96HLR1Z8pxkbfQfJFq
Hg1Lcq+oCLJ347B8xRLN6bw83/Jjb8xXGlRaZy8S3mgHgdH4X5frOEgsuec8
w6oDvrmNc2frOcI77LS86QgHFx23DRsP0RBxsGnhzOB9qPiu9kuBjwNjTtBq
szY67u81Ul0TfgRGGzafkhTkIJ71ytXjLR0DgaIDelpHsGV661FDDoX5YsdT
mybo2MX/hr3GyQN08XDmbhqFfo2TgnuVO3H/3v5b+hs8scc5yXUbk8KOxS36
p6Q6gddqh/XHPJAeIi3fosnBmiSp+vAwOtrWPtPUlXdD31vBlvBaCiF7VxqX
W3XCzmhBpkGgF75ovHl1tYxCj/eFL17uPPkzwhQNRb1xqNrBwekThYv6K1q1
NHjy46JZ+rGeeP+wdMCsj8Ij2WWeOTM7Ucv+tVS/wAN3P7XP61nMQUCh98GV
1+kYnK5QqFvshuIbrvwiohxMfFFIintOx7k4Wp5etzvUe85GTpPg4PBbv8ay
UjqUCgs89RLd4aW4ZHfAawr12874MDd0wnEv4Wyg4gXl5T8T2lU5aM+uuWEb
SUeUInVU190NbJ/1bUeaKaiafcqcadCJr4Hliwxonlh2ofIqR4EDpSfztYTS
6Whlb6V0+dxhd7J/24VKCkaH2mbdsO9Ep5Ilw6DaC3U2Q9+0hikc53/7bniI
jpeKKXfWSHpgfbZYyPK/KbSPKU+XZ9Oha+TlvqbhCO7oZoqMyXBQ/+LlRGce
Hcmvw9X1trqj+ONga0Y5iVXSIftC7zMgvuxj+NT7QOw0czBpTiVRpnXbXrqJ
gef0N3J8sUG4E6zWcbmeRKJIY0x6NgPJpreNp84H4uM3k4qvCSRE9MJeTP/A
4ze7GPKVBqHNWrCYjCZRaLI8rp3OgHnxjWN804NRu7r0zaP7JBqVFqtYlzMQ
NFOgYkrh9/IV6y2czzWR2Cr4Y+mjVAb6rGYvnHIMBF/e2DHLIRL+7MEKleMM
2OSccJoMC4DTtH7NkfMkfplPjNZ3MzBxWz2JTyX4t3bZZi3WZ8WRcFhrvYL7
hYETz8ft+GhBOGvX/mMXQaKWqFssFcHAskSpiMnMAGgsE7NLqCHBFs/8Hp3L
wN7Vxgem8gNh3p1o8SyXxMJlP68Y1/Dw/EppnzILgoT72SN+X0k8/GWxty2O
AX/vDvrkvEAYnf9glVdC4tSCbTUuJTw8Mt4pU6OBSJJx7Tn+gcQkn2JVXQID
KxyDJicNAiE0s9LPoYfEvKGUqGkXGOBcupc+WR+AxuthtXXZJLzU3v1QrefF
kVr9a+pIEGLKMii3ThKHRvyHqGgGSsPMqyapACQlZmo3VBFwmWSY1X1lYgah
u3w6/0O4Nmbq+3cSUN29cXCdCwv2by3vnjn/BBV5yqtlGgm0sf1PG4qwMGM7
85jI7GKUXlbWmiojsP0rd6FcBRN31ZrPOToVYt0TZb3FrQTSvYuLXuuwIOmR
bnssrBQ19cr6mh0EXId/sPbtY0H/gr12b38Zxm4oa59/RuBRSuwa5jsmxrM3
PnB1e4DOikw9108EdrybUVVoxNP78MobSZnHOJ6tvCqujkDw4hZ3/1Emhqv4
Y1o/FsEgRVlH5DkBKSdtqzwWE2PaS9NS0x4irSRTl/GeAFfEJYetwoLS4gf0
js4STDxU1k19R8A4b17ydEUWZGnVbqYbSrDgTuaq1gYCKucXBe2exsK44Pfp
vn6PsCcuU8u0nMCkoYna5EsmYp8U+scn3P/t+Yhq5TW5XwhM07ZtvLaRBfGx
E2YPih7DvjBz9b4mAlEWLy4vlGLx7H8/mHO3GJJRmZoVpQQSQtIl9IqY6EsZ
ildRvfdbOcq1mWvINgLF125/DrZiQR3eTy23l6EtPVNney2BlzWn7a9QTJCh
klIGhkVw2cX2p26TGEz81mTYwMaeZ0+zNjz+AKc17KMfr5M4Eu3jKXeMDXtN
WvHsiBbQVdher6JI5MxYaRhlzcahPtLYv/s9FLXY3juukhBqeGtjc5gNWrTL
T+i0oNbK1T+Pl4cma7JqdleykUxM1h6I/YBxBVdPvnMk4jqNpOir2JAPeHLr
mc97MM3Zvl0pJNQlHqbkZbBhF9yolrvgA6atdfWRjSchR1WFTJ5hY+G0xGvD
OS3I2c8OCMgjscv+Ons6jafXScdBQqAVZze7+i1JJ9ERMC33Sh4b0haRM2NN
P/xWvsBe1wCtuySy/jZtW9jChtzV4Ag1+geYmrr6piWTCH/gFFsXz0bKrTnb
nw+34KS6q7foZRJ7XE9uPLqfDaWndxfYibQgVZntaXaBxIb1l5WfG7PRvSHo
zK3498hcx/bZn0jizXbxc8wYNhgtO33bm1pgvNTV68JFEj+yOjRyNrGRIa3t
FP3sPapXuR69xqs/ZaqKjno+bKQdUPq8zK7ltzg3OboGlhaQEKhkfWP38M7r
cNb+VGvFkm1sP7dMErEfrUv8i9mgzzfrDT7yASMHVn49+YBCUtzwiuVzCIie
sFc/f5CFknmn2heXUrh0yzg8bAmBGRqinKkkFjJMH6yOqaJQe/Qxv7AFgdt3
2rVCRlgYWe3HlKinsK9D1jfUhcCI0YJVvibdcBrjW6P9kkLxaT5b+wMEMvZE
fxvS6EbQt5jW1bcplHoevHiyewDiChN3r35norE8NnrHCwpiy/oMTHYT2OL/
62HAgm7E+HVdHm6gwG+gHX3Dk4DNovwAjk03LK24FwR4fV+Tb3dCghqBfRIp
K08WsMAokVfdmU1hrvgW74MdA6hc4+0+t4sJ3VNKDO8aCkdev1u4ZAeBsRhP
vx/C3VD6LKZlWkyh22Kps6MCgaJN4fdOR7LgpFypkVpIYViXNkdEmMCThDeE
IO8+zdKcOCV9h8L++uPZycQADk2/3D9bkOcfT2+1sbsUZiy+Xln6jae3V35F
jCwLjd3bzpQXUNje9mKYw8err0VG+ReNWQh+9a6joZzCsccXmt4ZEJiild8/
/p4FEUGTS3nPKCycl95HmPDsfW45OMbi2RXjqNP7hELr/qNFj3QIFIyq+YxX
shCdnHbOqYjCOkp0o5k0AYeDpBd/EAt6dzs+fc2jkHsy/2vLT56fmwo8Zqmx
frvfaezprbZK4sDltqQvcZKDOYs+nKHbkP/63vkf+r+nm+RCpHwSOLhqMb7r
XQgHOQZmpk4mfx4vx7CSZv9FHFxJlImsfsabv2o1bkc/78XMQFGt1ya8PFio
etRNi3dvVCM7X5B9uNP2bVdjEAeNyt4VD8coTD+z+kXFj4F/3R//XamZzCG+
e7z4RZ84/7lpileP3Wr51/LqzdE1Kef61nFg+1x8p6UqBYbZaJp5Wx9Ey5aG
71rCi/uwZhatlsTs/Gc9Mz/2/rFeuSU1zwVv8Opw2cj+69kDiJJrqXm0hYlb
9wZmfv3M2+NqNIfasglkXvKq2N7TDV+q5Gq8AAcqwx5riqxI3HTgL+3K4c0F
Rd09F205YCxZaNx4ksJPX9GfuWX9/7pf/2+hdUGBhnd2cqD/SmDR/RAKadHh
ZWo5/RBcsWxtqBAH73ectXm7h9f/za6POD5hQ8zvuMPoRwoBh2U+VaYQ2HqL
Ftbc0o1SJ+2jfX9R8JOcE3I/bwDSfAen6xxg/jGe+KwO86dLKMSXOYpVfuuD
1cnTWUZGNLh5fLr8YQMFnT7HuK2h/fjr6TTVcxF0PC09IXj9HIXm0dl3NI8M
wObHi7APRV3out+b30BSOGOWmzr6jYCcYNF9qUc9sGyrfBS6iYPzPesF72ym
IHdZzth35f+7+VCcul04wZyDL5dUiShTCkV3osaHFvRja0AIX+8AhY7e2DPt
BIF6pUU+CRk9sPpOPQy8wNvTdy57buk7gMK2nRXWL7vQpOHKHOL9PzxmU7CW
Xz8SuF13IvfTQaYdMA9ZRKFi95zpbX194Oa/rLWVov0xzs1Fc/MmePWid6Ln
k4RVL7Raw7WuNn1EqG12qQCbRIxpwaoLjF7YH4kreSTwBVNXQ9d3SFB4Ftpy
L/1WH0KTI8LGhduRlNXb3LmPQjbTuCGlsR/qh/OTR2QZiOh/lq/PpiBkvWen
Gm//8HnpavSXfw+mSvPntTpwMOq2PLo/k0JnTUfkdMn/Pv0i4fuCqhInXn99
gRyBXApb73g3RCwbgOyylXvk+njzbYHP0U1dBFrzRsLnne+BXuee8Bp7CofW
7WaVtfSjdsva9kA1BqxjxkySxXn3SPpMZnlyH97X16ZKMduw3G7xY4s+Eidv
jcNjoBfzjbZdT1b/gqWlcXkm/7z3cNJjjdj1oitXXyx4+OMf48+lmZklmZNo
+OVVNraoB+tMhec3h78G15JlsMqZxMheK/F7N3ugEGwkvF3nLb7tGe37WU4i
w/XmsxyVXuSYnb5/Wucjnjv8sODyU8i72Fxme6gPjE1MBx3hNpjRqx99OEgh
QtKyM7e/HyuKUiaV3BiYZpQ9x2oaB/uzs52jeHOJvP0SUVo4G17RmUrqlzlQ
/7j1mbA1Bwk603afayf+tfhOb5j7ZvZVDj5qHf6yZC8HwzJx8dM5BBJD55Vr
83MgOFUenrOJxKn1xVv3XWWjTU7bscSFwgrfQ3+/HOzHxQR1pB9jQGF/kEXB
NAo9yyIK/Oz60BK07LRl11dc2x/Sb1RJwqaBeBWl0wt3KePL7nYfsc3ikMGg
AwnT0Sn+V3E9ONtSuzWiuwkCX1+Y7jYjIZwsXyA5vwdb02IPTNd8/cd2cRfo
pOSMEZCuXycS2sLCa8bdtW+WVuOv8uRXuXIkmKvV03XdurFBZ7FC6+Na+Par
OdTx4lRv89qBMbsHDb1zr3d+egX5PI0nM0pINMvbHzKY1Ytd4WXqH5+2omqu
yLUyWQpZZJ2DUWUfHix+Ul/m3Y7xVa8XCqRToB9InL+waQB9bwOyakqZmNh5
/E7Sdg7uXbwkmsDz3/E3SS6nA/+9vnAjdsAmzIqDvd2Zyx95UqA9VL09daEf
h0ftAhan8vrg9IjJaXUDONPPcja7xYSiWHRckDSFb1HBNnuL+/DdeqL//cZ2
hObcK6spIiFRLrLHlq8Xznnj2znXW/G2J//A2XUkxIaO2Yzz90B0Q/LnuZde
YX2V3GtSnkRdfHj+fL9uOHxO/pIp8BJCskU3D40Q0HDhTF5vYMHF7SDfxP2q
P7brbz6RrFetBOKl+PkabnThiOJPBZm441j84A0ZGEmAE9A8GcjqQsR2y8Pz
Jk5gsW1Syk5BElN7m+03inXDdOkjSYzXoNVmLIlpSWJ9lPvV4HU90A1Ljpxr
24j9Vobe99pJiAqG9Fs86oXVTx2hlzs/I388JW6GLYWCklVnw0r6kZuQe6qp
shMPyBLWW3kO6Acfb/O9SyJ2oc6lBdF/Pq/+n6LzH5jrU3IcrBJK19mVSWKl
QZZFamgvxKrV2Yt2UiDtFrg7FvYj5M2lyeakTjzd+tTL4ysJu1vLOlxye3Fx
eYgqXf0ztHaEJqVvJnFaRfbstdU92PB50RszoUZEWM9PEZ/xz70+ZXVwRjdc
T6+18yusgYdcj6lqDAHn4zUrKVoXJo+86yQcw1FvrbKsmtcvR+ZoJLVf6UKy
mvOktOfxP7brsHD28r+O8vIw3G/vtHEGip8/bpioCMaqT6Z0qJAQyjW07Vzf
BX/nRVq6J0JxIH7Ed+4DAuzIY33rn3SBpsPeKhsWhuF1ndEp0iToEcysE7bd
EPyLxfZXr0VKVfzKl2EkfAVO0elz2Ih8IT5LldkMv5zlT1brUpg8YEJvMuyH
D+vVmrw9HfDptr/gN4uD9LsWYiKHSOgZ7khM/sT+1+IuoNykvVOUgw0znFWX
e5CIUuz8ItvPRnPWnbIhHQqW49z3/Vr9uDNXbN8LrQ78LJdeeeYYidLslS1/
C7Bxa2iXuml5M7audYy2k+Tlv+K1+CTLblwY9FS7TX+BHvOvpFwegVWXd+xY
WdWFq0tOeslmhqFimdNBvZUk8rJdON/WdsHWJ0pcd08otO2q86MDSfgH3xyS
HGGAeKuYOxEf/Md2zTnpkeHqxNsXyptEXoswsKTKbHjwsS/ObzfwFFKgcD7R
9O/S7QwkhNhv23zYH0PdmnprJEh4WqSmPt/TBWZuWVX6zGOIiqyQ9yMJyO5J
/DovlYXQ4zpnUvmf4ePF0dYd3iQ2L65yvdXcg3M7V+l/b3kH/77Bz3+to6DR
Lrb2sVM/lEPVulsF6Ig5oew/TZ2DJzcVHnd0kbiR/kk9TKnvX4v78qdxCiwN
DgJGdVt+8uasheddvX/q9IGWH6FebETh3KkRxZt2/XC9J3LoC6MDK86HtIp6
kvCqObqvuq4HBYXl4UvPv4NWtJFCMW8uYJX19YzmsCD8Qvmnfvoz5Olue6oh
S6LTtF7vk3UXbpQqZaSzQkFMLOgVl6HwPVXWOXsXA4oew16bo/0R+TZyyQFX
CstLR291CDDg15TfOhjn+1v8MiGhm5jeFMaG5/T4zRvAPk0/87cfGNidISLQ
4czbux9zysRl6Sid3ul9KM0Fwm6ROleOUUg9MGWR3NMJtpO3XLaML4jCJLX5
O0hUPFakNi3oQmi589Ks8yEwW+N623+cwHzwd0mwWGAvn+XscbcaxZMhCxta
eH7gNP9wjunFy1gH3RdPP6HuUd+3Fz4U+KxV+K7I8fYXqWkXtrIZWJuTm7GF
t9+KVl/ymtQbgE6ByUVzrS7MqFlubuxO4S2j7rrCZD9Whtec3ZnCwCyNV5sj
AyjkC9vp1akMwKpLSWizSBeOGgqn8HlREE4afWUrOoANm7tmWNUw0Mqcv1Wd
Z1fNgqxIuXUDKIhrbnhh2oWDg3vTbvtRqCowWZCnPADzX7F1r8cYOKYYNTo7
jDefhDzN0jMfQHKI00xT2y5kHDH44R5EwcrFz5qpOYBbdQ821St0Yc6vUYXz
zSTyYyL6T5zpRX1l1h7a9U/gGrJvl0wSGM/YSY2QLAy8OS2vP1L9W38WPr5V
eu4Uzy6bnWE1XzuxnJb3w5zlA6fvKpc+uHGgcdeUWCNKR/xk4cpDNi4on0gY
XOhBYdios9BAYACtB61r3xcyYHukV3JpBm+vcJT/6LmDiS9191qezsjEnCPE
bn19LvYl79+gfZSGYfL7saTunWjuXnSDeZW3b18R3Wj8pBNWV3s5+RI+SJvd
5h/Ok2N/LyC0oqELaaLWqw7Tw8CwdZP4dINAkl9UwqgCE7Hxd/dZdf2FHZt7
xWdfIaBinuRvycdEdQ/9ymz1y2jw65XKv0XAW+UZteoQE4MXPAtVArJh7eA2
zz6JgLqh2oMqbSacpJZIqFcmg/9g77z0mzw5KWEV2WuZyDDropLUU2F8rFda
O5dAKXlAcDyYCYsqlaj4rtu4v81trlUsAYW8/pOas5iIsNfIDpwRhycn3GQC
8wkssymUYEQwofJCKLRJ9g7uHXaTZKYS4J9sbIg0Z0LcI+2V0M10pO7rlZif
QGDxl7bs9uVMPGC56lXuSMSJIDdpTg6B41Gz/5bx5ulV2pLimHcLsja8Qfca
AcM5htHzJHnndxAnmf7XEeLtJuWeReDpC6+uHXZM7E2OqR5am/Vbf/ZdFxAn
L1GITSqbJ/2yE2ahMisLHHzgUy7cvnIdF2PR94P3HqThxo/rvxK37kTZ2V6Z
x/cI6FROLqyN4uFP6D08w+ruv77v/of+O/R/AOiXDGw=
   "], {{0, 0}, {21, 21}}, {0, 1}],
  Frame->True,
  FrameLabel->{None, None},
  FrameTicks->{{{{20.5, 
       FormBox["1", TraditionalForm]}, {16.5, 
       FormBox["5", TraditionalForm]}, {11.5, 
       FormBox["10", TraditionalForm]}, {6.5, 
       FormBox["15", TraditionalForm]}, {0.5, 
       FormBox["21", TraditionalForm]}}, {{20.5, 
       FormBox["1", TraditionalForm]}, {16.5, 
       FormBox["5", TraditionalForm]}, {11.5, 
       FormBox["10", TraditionalForm]}, {6.5, 
       FormBox["15", TraditionalForm]}, {0.5, 
       FormBox["21", TraditionalForm]}}}, {{{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {14.5, 
       FormBox["15", TraditionalForm]}, {20.5, 
       FormBox["21", TraditionalForm]}}, {{0.5, 
       FormBox["1", TraditionalForm]}, {4.5, 
       FormBox["5", TraditionalForm]}, {9.5, 
       FormBox["10", TraditionalForm]}, {14.5, 
       FormBox["15", TraditionalForm]}, {20.5, 
       FormBox["21", TraditionalForm]}}}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]}]], "Output",
 CellChangeTimes->{3.903092118075926*^9, 3.903092241691895*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"0d5e71d5-c672-4fb4-867f-e75ba1fbd031"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"A1", ",", "A2", ",", "A3"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qa", "->", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
       RowBox[{"qb", "->", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
       RowBox[{"qc", "->", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
       RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
       RowBox[{"u", "->", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox["\[Pi]", 
           RowBox[{"2", " ", "20"}]], "10"}], "]"}]}], ",", 
       RowBox[{"v", "->", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox["\[Pi]", 
           RowBox[{"2", " ", "20"}]], "10"}], "]"}]}], ",", 
       RowBox[{"w", "->", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox["\[Pi]", 
           RowBox[{"2", " ", "20"}]], "10"}], "]"}]}], ",", 
       RowBox[{"z", "->", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox["\[Pi]", 
           RowBox[{"2", " ", "20"}]], "10"}], "]"}]}]}], "}"}]}], "//", 
    "N"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"B", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"B1", ",", "B2", ",", "B3"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qa", "->", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
        RowBox[{"qb", "->", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
        RowBox[{"qc", "->", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
        RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
        RowBox[{"u", "->", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", 
            RowBox[{"2", " ", "20"}]], "10"}], "]"}]}], ",", 
        RowBox[{"v", "->", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", 
            RowBox[{"2", " ", "20"}]], "10"}], "]"}]}], ",", 
        RowBox[{"w", "->", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["\[Pi]", 
            RowBox[{"2", " ", "20"}]], "10"}], "]"}]}], ",", 
        RowBox[{"z", "->", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", 
            RowBox[{"2", " ", "20"}]], "10"}], "]"}]}]}], "}"}]}], "//", 
     "N"}]}], ";", 
   RowBox[{"LinearOptimization", "[", 
    RowBox[{"cnew", ",", 
     RowBox[{"{", 
      RowBox[{"Apos", ",", "Bpos"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", "B"}], "}"}], ",", "\"\<PrimalMinimumValue\>\""}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.903145362797316*^9, 3.903145381291315*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"0b3fc721-8324-4d07-a24c-55510d577622"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.90314523138085*^9, 3.9031453817950153`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"8990dad2-46e6-4b02-be06-89e3d8b69eda"]
}, Open  ]],

Cell[BoxData["QuadraticOptimization"], "Input",
 CellChangeTimes->{{3.903093962676029*^9, 
  3.903093965249091*^9}},ExpressionUUID->"a8bb7cfd-7f3e-4687-89ad-\
86f5904ad87b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\

The linear program for the general distribution with the more symbolic form \
of LinearOptimization\
\>", "Subsection",
 CellChangeTimes->{{3.903142849706522*^9, 
  3.90314288071249*^9}},ExpressionUUID->"c54defcd-e78c-4d97-b4e5-\
e0dd9c986578"],

Cell[TextData[{
 "In fact Linear optimization can also be called in the following fashion res \
= LinearOptimization[x + y, {x + 2 y >= 3, x >= 0, y >= 0}, {x, y}]\nwith it\
\[CloseCurlyQuote]s help we can define the variables more naturally. For the \
general optimization the variables will be ",
 Cell[BoxData[
  FormBox[
   RowBox[{"P", "(", 
    RowBox[{
     SubscriptBox["a", "2"], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", "2"], 
       SubscriptBox["c", "2"]}], "|", "ta"}], ",", "tb", ",", "tc"}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cf6e1698-2a87-417f-bc16-0cf966b742e9"],
 "), and the token distribution p(ta,tb,tc) all of the variables are binary,\n\
and we can introduce the following notations\n",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", 
    RowBox[{"a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c70d37c0-8ecf-4213-bcc7-3e2772506406"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", 
    RowBox[{"ta", ",", "tb", ",", "tc"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e0f5b276-638c-4736-8497-e6a4396ce61f"],
 "\nthen we have"
}], "Text",
 CellChangeTimes->{{3.903142881826371*^9, 3.903143090598715*^9}, {
  3.903143187413312*^9, 
  3.903143209502211*^9}},ExpressionUUID->"5e465b5b-5a3e-47c0-8d15-\
3aa729c526ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LPvariables1", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["P", 
         RowBox[{
         "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]], ",", 
        RowBox[{"{", 
         RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c2", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
     "]"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["p", 
         RowBox[{"ta", ",", "tb", ",", "tc"}]], ",", 
        RowBox[{"{", 
         RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.90314474710322*^9, 3.9031447966658897`*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"5a45d09b-e3cf-4bd8-8d4f-e7087abea951"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["P", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["p", 
    RowBox[{"0", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["p", 
    RowBox[{"0", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["p", 
    RowBox[{"0", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["p", 
    RowBox[{"0", ",", "1", ",", "1"}]], ",", 
   SubscriptBox["p", 
    RowBox[{"1", ",", "0", ",", "0"}]], ",", 
   SubscriptBox["p", 
    RowBox[{"1", ",", "0", ",", "1"}]], ",", 
   SubscriptBox["p", 
    RowBox[{"1", ",", "1", ",", "0"}]], ",", 
   SubscriptBox["p", 
    RowBox[{"1", ",", "1", ",", "1"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9031447806829147`*^9, 3.903144797209399*^9}, 
   3.903178449505177*^9, 3.903319524076296*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"449c3b95-3356-4c66-9f40-44a6e20e1a87"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Positivity constraints\[LineSeparator]", "Subsubsection",
 CellChangeTimes->{{3.9031430928587523`*^9, 3.903143100054298*^9}, 
   3.903143202821191*^9, {3.903143301380189*^9, 3.903143301756112*^9}, 
   3.903178450877408*^9},ExpressionUUID->"4df66c72-a9c4-4e82-87e6-\
b86c964efdba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PosCons1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["P", 
        RowBox[{
        "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]], ">=", 
       "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9031431037669907`*^9, 3.903143154806179*^9}, 
   3.903143304869256*^9},
 CellLabel->
  "In[246]:=",ExpressionUUID->"71d9d2e5-a7e3-43b5-a99b-a0a238be412c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], 
    "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], 
    "\[GreaterEqual]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.903143139996163*^9, 3.9031431553589897`*^9}, 
   3.9031433123965397`*^9, 3.903178452256588*^9, 3.90331952615025*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"a263156f-c021-4d79-900e-549413ecb4c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PosCons2", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["p", 
        RowBox[{"ta", ",", "tb", ",", "tc"}]], ">=", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9031431037669907`*^9, 3.903143154806179*^9}, {
   3.903143223269692*^9, 3.9031432307492332`*^9}, 3.903143310772797*^9},
 CellLabel->
  "In[247]:=",ExpressionUUID->"1ee86068-ef3e-42e3-912f-23abf03b7c1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["p", 
     RowBox[{"0", ",", "0", ",", "0"}]], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["p", 
     RowBox[{"0", ",", "0", ",", "1"}]], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["p", 
     RowBox[{"0", ",", "1", ",", "0"}]], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["p", 
     RowBox[{"0", ",", "1", ",", "1"}]], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["p", 
     RowBox[{"1", ",", "0", ",", "0"}]], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["p", 
     RowBox[{"1", ",", "0", ",", "1"}]], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["p", 
     RowBox[{"1", ",", "1", ",", "0"}]], "\[GreaterEqual]", "0"}], ",", 
   RowBox[{
    SubscriptBox["p", 
     RowBox[{"1", ",", "1", ",", "1"}]], "\[GreaterEqual]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.903143139996163*^9, 3.9031431553589897`*^9}, 
   3.903143230902484*^9, 3.903143313824589*^9, 3.903178454204171*^9, 
   3.903319528238207*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"dfe2710d-87d9-4d08-9349-7468933b92c8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Normalization constraints ", "Subsubsection",
 CellChangeTimes->{{3.9031430928587523`*^9, 3.903143100054298*^9}, {
   3.9031431721973343`*^9, 3.903143174101357*^9}, {3.90314323700473*^9, 
   3.903143241940748*^9}, 
   3.903143406314847*^9},ExpressionUUID->"4e014298-41ed-4d39-ae1a-\
c9bec23f37c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NormCons1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         SubscriptBox["P", 
          RowBox[{
          "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}]], ",", 
         RowBox[{"{", 
          RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "1"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9031431037669907`*^9, 3.903143180221792*^9}, {
   3.9031432526377563`*^9, 3.903143276844871*^9}, 3.903143315604797*^9},
 CellLabel->
  "In[248]:=",ExpressionUUID->"ece1c95b-7455-4e58-9328-e0a09f11a6f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "1"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.903143139996163*^9, 3.9031431553589897`*^9}, 
   3.903143277111101*^9, 3.903143316652483*^9, 3.903178455491742*^9, 
   3.903319529802725*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"9a88eb67-b44f-49bc-abb0-571e2aa97b9f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.903143085744331*^9, 
  3.903143086135332*^9}},ExpressionUUID->"43270236-eeed-4e8b-b288-\
69f146c8ea69"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NormCons2", " ", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      SubscriptBox["p", 
       RowBox[{"ta", ",", "tb", ",", "tc"}]], ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ">=", " ", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.903143353796378*^9, 3.903143392139359*^9}, {
  3.9031436668504057`*^9, 3.903143670689559*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"6f501345-a940-4675-8462-46027bd61a29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["p", 
     RowBox[{"0", ",", "0", ",", "0"}]], "+", 
    SubscriptBox["p", 
     RowBox[{"0", ",", "0", ",", "1"}]], "+", 
    SubscriptBox["p", 
     RowBox[{"0", ",", "1", ",", "0"}]], "+", 
    SubscriptBox["p", 
     RowBox[{"0", ",", "1", ",", "1"}]], "+", 
    SubscriptBox["p", 
     RowBox[{"1", ",", "0", ",", "0"}]], "+", 
    SubscriptBox["p", 
     RowBox[{"1", ",", "0", ",", "1"}]], "+", 
    SubscriptBox["p", 
     RowBox[{"1", ",", "1", ",", "0"}]], "+", 
    SubscriptBox["p", 
     RowBox[{"1", ",", "1", ",", "1"}]]}], "\[GreaterEqual]", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "\[Epsilon]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.903143385357588*^9, 3.903143392478488*^9}, 
   3.903143671360948*^9, 3.903178457245673*^9, 3.90331953133154*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"9d3da0aa-5b65-4cbf-a459-420a931c1cd8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NormCons3", " ", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     SubscriptBox["p", 
      RowBox[{"ta", ",", "tb", ",", "tc"}]], "<=", " ", 
     RowBox[{"prob", "[", 
      RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9031436491152477`*^9, 3.903143683209051*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"6629cc96-deda-46c5-85e4-099f56fbf4dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", 
         RowBox[{"0", ",", "0", ",", "0"}]], "\[LessEqual]", 
        RowBox[{"qa", " ", "qb", " ", "qc"}]}], ",", 
       RowBox[{
        SubscriptBox["p", 
         RowBox[{"0", ",", "0", ",", "1"}]], "\[LessEqual]", 
        RowBox[{"qa", " ", "qb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "qc"}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", 
         RowBox[{"0", ",", "1", ",", "0"}]], "\[LessEqual]", 
        RowBox[{"qa", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "qb"}], ")"}], " ", "qc"}]}], ",", 
       RowBox[{
        SubscriptBox["p", 
         RowBox[{"0", ",", "1", ",", "1"}]], "\[LessEqual]", 
        RowBox[{"qa", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "qb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "qc"}], ")"}]}]}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", 
         RowBox[{"1", ",", "0", ",", "0"}]], "\[LessEqual]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "qa"}], ")"}], " ", "qb", " ", "qc"}]}], ",", 
       RowBox[{
        SubscriptBox["p", 
         RowBox[{"1", ",", "0", ",", "1"}]], "\[LessEqual]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "qa"}], ")"}], " ", "qb", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "qc"}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["p", 
         RowBox[{"1", ",", "1", ",", "0"}]], "\[LessEqual]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "qa"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "qb"}], ")"}], " ", "qc"}]}], ",", 
       RowBox[{
        SubscriptBox["p", 
         RowBox[{"1", ",", "1", ",", "1"}]], "\[LessEqual]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "qa"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "qb"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "qc"}], ")"}]}]}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.903143683609016*^9, 3.903178458553164*^9, 
  3.9033195324374733`*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"ead8327d-4af2-4bf5-a5c3-2aa4cd1363d0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Network constraints", "Subsubsection",
 CellChangeTimes->{{3.9031430928587523`*^9, 3.903143100054298*^9}, {
  3.9031431721973343`*^9, 3.903143174101357*^9}, {3.90314323700473*^9, 
  3.903143241940748*^9}, {3.90314340901108*^9, 
  3.903143412466771*^9}},ExpressionUUID->"b982922e-0703-403b-9976-\
62ac6d202bc6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"NetConsA", " ", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "0", ",", "tb", ",", "tc"}]], "-", 
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "1", ",", "tb", ",", "tc"}]]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NetConsB", " ", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "ta", ",", "0", ",", "tc"}]], "-", 
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "ta", ",", "1", ",", "tc"}]]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"NetConsC", " ", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "0"}]], "-", 
          SubscriptBox["P", 
           RowBox[{
           "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "1"}]]}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b2", ",", "0", ",", "1"}], "}"}]}], "]"}], "==", "0"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"c2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ta", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.903143413787902*^9, 3.903143506194386*^9}, {
  3.9031435539949217`*^9, 3.903143615927306*^9}, {3.903143764368144*^9, 
  3.903143766334874*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"4b12cebe-d2fe-4ac9-890b-ff8f4ea62b47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.903143506584652*^9, {3.903143606280554*^9, 3.903143616862833*^9}, 
   3.9031437666988573`*^9, 3.903178459865296*^9, 3.9033195336299562`*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"394c475a-ad44-41d4-9b58-42a636849c02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.903143506584652*^9, {3.903143606280554*^9, 3.903143616862833*^9}, 
   3.9031437666988573`*^9, 3.903178459865296*^9, 3.903319533637865*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"1e32e708-9166-44bb-90ee-f1f731e412f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}]], "-", 
     SubscriptBox["P", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}]]}], 
    "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.903143506584652*^9, {3.903143606280554*^9, 3.903143616862833*^9}, 
   3.9031437666988573`*^9, 3.903178459865296*^9, 3.903319533645644*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"aefb95ee-3212-4b54-8b5d-dce1e77fbb65"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Probability constraints", "Subsubsection",
 CellChangeTimes->{{3.9031430928587523`*^9, 3.903143100054298*^9}, {
  3.9031431721973343`*^9, 3.903143174101357*^9}, {3.90314323700473*^9, 
  3.903143241940748*^9}, {3.90314340901108*^9, 3.903143412466771*^9}, {
  3.903143745406581*^9, 
  3.903143749102407*^9}},ExpressionUUID->"55462886-b356-4e9f-a96b-\
7e526afd1232"],

Cell["Honest token distribution :", "Text",
 CellChangeTimes->{{3.9033194752388897`*^9, 
  3.903319482975881*^9}},ExpressionUUID->"8bee7adb-0daa-406b-bf7c-\
5999f7e17f65"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ProbConsP", " ", "=", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"a1", "+", "b1", "+", "c1"}], ",", "2"}], "]"}], "==", 
             "1"}], ",", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mtensor", "[", 
                 RowBox[{
                 "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", 
                  "tc"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"prob", "[", 
                   RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], "-", 
                  RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
                SubscriptBox["P", 
                 RowBox[{
                 "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", 
                  "tc"}]]}], ",", 
               RowBox[{"{", 
                RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], "<=", " ", 
             RowBox[{"Pobs", "[", 
              RowBox[{
              "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
              "]"}]}], ",", "Null"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
       "]"}], ",", "Null"}], "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.903143413787902*^9, 3.903143506194386*^9}, {
   3.9031435539949217`*^9, 3.903143615927306*^9}, {3.9031437535033484`*^9, 
   3.9031439681714373`*^9}, {3.903144313301738*^9, 3.903144340620013*^9}, {
   3.903144384483572*^9, 3.90314439218671*^9}, {3.903144437794015*^9, 
   3.903144488047937*^9}, 3.9031449188664293`*^9, 3.9033194651201982`*^9},
 CellLabel->
  "In[254]:=",ExpressionUUID->"3f116fba-728c-477c-8cfe-42e7fee98f7f"],

Cell["Lover bound on the token distribution:", "Text",
 CellChangeTimes->{{3.903319485094639*^9, 
  3.903319495397584*^9}},ExpressionUUID->"67a3b5f6-2c9f-40cc-9687-\
3a50d0cbd4c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ProbConsP", " ", "=", 
    RowBox[{"DeleteCases", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"a1", "+", "b1", "+", "c1"}], ",", "2"}], "]"}], "==", 
             "1"}], ",", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mtensor", "[", 
                 RowBox[{
                 "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", 
                  "tc"}], "]"}], " ", 
                RowBox[{"ptokenLB", "[", 
                 RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], 
                SubscriptBox["P", 
                 RowBox[{
                 "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", 
                  "tc"}]]}], ",", 
               RowBox[{"{", 
                RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], "<=", " ", 
             RowBox[{"Pobs", "[", 
              RowBox[{
              "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
              "]"}]}], ",", "Null"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
       "]"}], ",", "Null"}], "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.903143413787902*^9, 3.903143506194386*^9}, {
   3.9031435539949217`*^9, 3.903143615927306*^9}, {3.9031437535033484`*^9, 
   3.9031439681714373`*^9}, {3.903144313301738*^9, 3.903144340620013*^9}, {
   3.903144384483572*^9, 3.90314439218671*^9}, {3.903144437794015*^9, 
   3.903144488047937*^9}, 3.9031449188664293`*^9, {3.9033193938385687`*^9, 
   3.903319429328952*^9}, 3.9033194618085337`*^9},
 CellLabel->
  "In[255]:=",ExpressionUUID->"2284d62c-6d9f-4b6c-9009-1947a5af5357"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ProbConsp", " ", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"a1", "+", "b1", "+", "c1"}], ",", "2"}], "]"}], "==", 
            "1"}], ",", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mtensor", "[", 
                RowBox[{
                "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", "tc"}],
                 "]"}], " ", 
               SubscriptBox["p", 
                RowBox[{"ta", ",", "tb", ",", "tc"}]]}], ",", 
              RowBox[{"{", 
               RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], "<=", 
            RowBox[{"Sum", "[", " ", 
             RowBox[{
              RowBox[{"Pobs", "[", 
               RowBox[{
               "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
               "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
           "Null"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"c1", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
      "]"}], ",", "Null"}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.903144945689444*^9, 3.90314494606513*^9}, {
  3.9031449781044407`*^9, 3.903145034477975*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"15bdf968-48c9-4a5e-b00c-2ec84bdb067c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["p", 
      RowBox[{"0", ",", "0", ",", "1"}]], "+", 
     SubscriptBox["p", 
      RowBox[{"1", ",", "1", ",", "0"}]]}], "\[LessEqual]", 
    RowBox[{
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}], 
      "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["p", 
      RowBox[{"0", ",", "1", ",", "0"}]], "+", 
     SubscriptBox["p", 
      RowBox[{"1", ",", "0", ",", "1"}]]}], "\[LessEqual]", 
    RowBox[{
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}], 
      "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["p", 
      RowBox[{"0", ",", "1", ",", "1"}]], "+", 
     SubscriptBox["p", 
      RowBox[{"1", ",", "0", ",", "0"}]]}], "\[LessEqual]", 
    RowBox[{
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}], 
      "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["p", 
      RowBox[{"0", ",", "0", ",", "0"}]], "+", 
     SubscriptBox["p", 
      RowBox[{"1", ",", "1", ",", "1"}]]}], "\[LessEqual]", 
    RowBox[{
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "]"}], 
     "+", 
     RowBox[{"Pobs", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.903145034826429*^9, 3.9031785247345257`*^9, 
  3.903319538956283*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"e931464c-f476-4308-b094-d6ea2bc6e811"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

The final LP\
\>", "Subsubsection",
 CellChangeTimes->{{3.903142911301338*^9, 3.903142927624699*^9}, {
  3.903144820868308*^9, 
  3.9031448262173233`*^9}},ExpressionUUID->"9adc3c9e-d56c-4693-85d7-\
fcdd840407b1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.903146434257461*^9, 3.903146470056666*^9}, 
   3.903181823965246*^9},ExpressionUUID->"37b93534-5a55-4b76-b7bc-\
9db1ef27b251"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalTheta]", "=", 
     RowBox[{"ArcCos", "[", 
      SqrtBox[
       FractionBox["2", "3"]], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wstar", "=", "0.00048"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]star", "=", 
     RowBox[{"\[Epsilon]ofW", "[", "Wstar", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Peffective", "[", 
      RowBox[{
      "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
      "]"}], "=", " ", 
     RowBox[{
      RowBox[{"Pwhite", "[", 
       RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
       "]"}], "/.", 
      RowBox[{"W", "->", "Wstar"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "0"}], ",", 
     RowBox[{"j", "<=", "20"}], ",", 
     RowBox[{"j", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "0"}], ",", 
       RowBox[{"i", "<=", " ", "20"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{
        RowBox[{"AllConstraints", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Join", "[", 
             RowBox[{
             "PosCons1", ",", "PosCons2", ",", "NormCons1", ",", "NormCons2", 
              ",", "NormCons3", ",", "NetConsA", ",", "NetConsB", ",", 
              "NetConsC", ",", "ProbConsP", ",", "ProbConsp"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"W", "->", "Wstar"}], ",", 
              RowBox[{"Pobs", "->", "Peffective"}], ",", 
              RowBox[{"\[Epsilon]", "->", "\[Epsilon]star"}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"qa", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qb", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"qc", "->", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
             RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
             RowBox[{"u", "->", 
              RowBox[{"Cos", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "i"}], "]"}]}], ",", 
             RowBox[{"v", "->", 
              RowBox[{"Sin", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "i"}], "]"}]}], ",", 
             RowBox[{"w", "->", 
              RowBox[{"Cos", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "j"}], "]"}]}], ",", 
             RowBox[{"z", "->", 
              RowBox[{"Sin", "[", 
               RowBox[{
                FractionBox["\[Pi]", 
                 RowBox[{"2", " ", "20"}]], "j"}], "]"}]}]}], "}"}]}], "//", 
          "N"}]}], ";", 
        RowBox[{
         SubscriptBox["M", 
          RowBox[{"i", ",", "j"}]], "=", 
         RowBox[{"LinearOptimization", "[", 
          RowBox[{
          "1", ",", "AllConstraints", ",", "LPvariables1", ",", 
           "\"\<PrimalMinimumValue\>\""}], "]"}]}]}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      SubscriptBox["M", 
       RowBox[{"i", ",", "j"}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "20"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "20"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.90314562296626*^9, 3.90314579323131*^9}, {
   3.9031460992933197`*^9, 3.903146116852421*^9}, {3.903146317933737*^9, 
   3.903146335685336*^9}, {3.903146490152521*^9, 3.903146523039632*^9}, {
   3.903181187232843*^9, 3.903181196274385*^9}, {3.903181393001649*^9, 
   3.903181424784358*^9}, {3.903181478312525*^9, 3.903181496901472*^9}, 
   3.903181533007268*^9, {3.90318166075461*^9, 3.9031816616162233`*^9}, {
   3.903319568028656*^9, 3.903319581676021*^9}, {3.9033196464434223`*^9, 
   3.903319657619117*^9}, 3.903319699640335*^9},
 CellLabel->
  "In[338]:=",ExpressionUUID->"dbc3c820-9724-4f71-aa58-28e62c456f64"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"\[Infinity]", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "\[Infinity]"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.903145758182481*^9, 3.90314579938361*^9}, 
   3.903146112743878*^9, 3.903146350830632*^9, {3.903146505358939*^9, 
   3.9031465309627934`*^9}, 3.9031470870997887`*^9, 3.9031812312668953`*^9, 
   3.903181512790945*^9, 3.90318154986166*^9, 3.903181864473921*^9, 
   3.903319596198986*^9, 3.9033196686260242`*^9, 3.9033197101914682`*^9},
 CellLabel->
  "Out[343]//MatrixForm=",ExpressionUUID->"98444f16-3716-4339-a6f8-\
0d817477ca1b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.90314593321729*^9, 3.903145944662793*^9}, {
  3.9031461471380033`*^9, 
  3.903146175650465*^9}},ExpressionUUID->"7b0ab3fe-6912-4b48-a3f3-\
07916c36ba09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"a1", "+", "b1", "+", "c1"}], ",", "2"}], "]"}], "==", 
        "1"}], ",", 
       RowBox[{"Pwhite", "[", 
        RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}],
         "]"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "->", "0"}], ",", 
    RowBox[{"v", "->", "1"}], ",", 
    RowBox[{"z", "->", "0"}], ",", 
    RowBox[{"w", "->", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.903145922689715*^9, 3.903146063213241*^9}, {
  3.903146131971434*^9, 3.9031461425783052`*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"c42ca6d3-1110-4377-ad57-67efb14075c1"],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{{3.903146056662616*^9, 3.903146063510138*^9}, 
   3.903146142869102*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"216a0a92-fa2c-4b09-8d81-3a1b9558b249"]
}, Open  ]],

Cell[TextData[{
 "The probability that a white noise distribution gives a rigid outcome is \
1/2. Hence for a distribution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "V"}], ")"}], 
    SubscriptBox["P", "Qauntim"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3654e01b-daea-44e6-86f7-7626f0167473"],
 "+ V ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", 
    RowBox[{"white", " ", "noise"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5b99321a-4f89-40e5-ae4f-5a6aa4c8f45b"],
 ", the probability to get an outcome outside of the rigid alphabet is ",
 Cell[BoxData[
  FormBox[
   FractionBox["V", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f4a71b98-14e7-43c1-9a70-37da076fed92"],
 "== \[Epsilon].  We conclude that\nfor a given epsilon the observed \
distribution is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["P", 
     RowBox[{"obs", " "}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
      SubscriptBox["P", "quantum"]}], "+", 
     RowBox[{"2", "\[Epsilon]", " ", "P"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b9891708-bf29-4a94-be98-cbf9bf04cc42"]
}], "Text",
 CellChangeTimes->{{3.903146178922648*^9, 3.903146312933652*^9}, {
  3.903149739287674*^9, 
  3.903149739594462*^9}},ExpressionUUID->"0493de72-132c-4ac4-89ae-\
e83875045bd5"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.903149741355434*^9},ExpressionUUID->"d3fe3fe4-03f6-4b91-938b-\
424454e7b965"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "From", " ", "the", " ", "above", " ", "LP", " ", "it", " ", "seems", " ", 
    "that", " ", "a", " ", "promising", " ", "values", " ", "are", " ", "u"}],
    "=", 
   RowBox[{"Cos", "[", 
    FractionBox[
     RowBox[{"7", " ", "\[Pi]"}], "20"], "]"}]}], ",", 
  RowBox[{"v", "=", 
   RowBox[{"Sin", "[", 
    FractionBox[
     RowBox[{"7", " ", "\[Pi]"}], "20"], "]"}]}], ",", 
  RowBox[{"w", "=", "1"}], ",", 
  RowBox[{"z", "=", "0"}]}]], "Text",
 CellChangeTimes->{
  3.903149548375732*^9, {3.903149609900838*^9, 
   3.903149612804666*^9}},ExpressionUUID->"e3992192-0022-4095-9877-\
c4073106d822"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalTheta]", "=", 
     RowBox[{"ArcCos", "[", 
      SqrtBox[
       FractionBox["2", "3"]], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wstar", "=", "0.00048"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]star", "=", 
     RowBox[{"\[Epsilon]ofW", "[", "Wstar", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Peffective", "[", 
      RowBox[{
      "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
      "]"}], "=", " ", 
     RowBox[{
      RowBox[{"Pwhite", "[", 
       RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
       "]"}], "/.", 
      RowBox[{"W", "->", "Wstar"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllConstraints", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
         "PosCons1", ",", "PosCons2", ",", "NormCons1", ",", "NormCons2", ",",
           "NormCons3", ",", "NetConsA", ",", "NetConsB", ",", "NetConsC", 
          ",", "ProbConsP", ",", "ProbConsp"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"W", "->", "Wstar"}], ",", 
          RowBox[{"Pobs", "->", "Peffective"}], ",", 
          RowBox[{"\[Epsilon]", "->", "\[Epsilon]star"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"qa", "->", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
         RowBox[{"qb", "->", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
         RowBox[{"qc", "->", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
         RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
         RowBox[{"u", "->", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"7", "\[Pi]"}], "20"], "]"}]}], ",", 
         RowBox[{"v", "->", 
          RowBox[{"Sin", "[", 
           FractionBox[
            RowBox[{"7", "\[Pi]"}], "20"], "]"}]}], ",", 
         RowBox[{"w", "->", "1"}], ",", 
         RowBox[{"z", "->", "0"}]}], "}"}]}], "//", "N"}]}], ";", 
    RowBox[{"LinearOptimization", "[", 
     RowBox[{
     "1", ",", "AllConstraints", ",", "LPvariables1", ",", 
      "\"\<PrimalMinimumValue\>\""}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.90314703810408*^9, 3.903147130732304*^9}, {
  3.903149279642913*^9, 3.903149300841467*^9}, {3.903149558456553*^9, 
  3.9031495800866547`*^9}, {3.903149616125058*^9, 3.9031496414765167`*^9}, {
  3.9031785737751913`*^9, 3.903178618228508*^9}, {3.9031815960033503`*^9, 
  3.903181599720745*^9}, {3.9031816754948387`*^9, 3.9031816841655817`*^9}, {
  3.903319593123679*^9, 3.903319637817376*^9}, {3.9033196852803373`*^9, 
  3.903319695159252*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"89dff99a-e05d-4fe6-a244-3f1fe7535b71"],

Cell[BoxData["\[Infinity]"], "Output",
 CellChangeTimes->{{3.903147050849884*^9, 3.903147077032693*^9}, {
   3.903147107974327*^9, 3.903147131054854*^9}, 3.903149301049057*^9, {
   3.903149570461339*^9, 3.9031495804187927`*^9}, {3.903149620322393*^9, 
   3.903149641754785*^9}, 3.903149744834638*^9, {3.903178556762726*^9, 
   3.9031786197682323`*^9}, {3.90318167574256*^9, 3.903181684318535*^9}, {
   3.903319602152569*^9, 3.9033196382429028`*^9}, {3.903319685664462*^9, 
   3.903319695314995*^9}},
 CellLabel->
  "Out[337]=",ExpressionUUID->"0a465d17-4995-48e2-9fdc-1e0983cc85e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ArcCos", "[", 
   SqrtBox[
    FractionBox["2", "3"]], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.903320645700396*^9, 3.903320646059655*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"4d774387-786c-493d-a30f-bded16999d71"],

Cell[BoxData["0.6154797086703874`"], "Output",
 CellChangeTimes->{{3.903320643179384*^9, 3.903320646304572*^9}},
 CellLabel->
  "Out[345]=",ExpressionUUID->"2e20af58-1b4b-4482-ba99-6e3cf04b9d1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalTheta]", "=", "0.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Wstar", "=", "0.0035"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]star", "=", 
   RowBox[{"\[Epsilon]ofW", "[", "Wstar", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Peffective", "[", 
    RowBox[{
    "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", "c2_"}], 
    "]"}], "=", " ", 
   RowBox[{
    RowBox[{"Pwhite", "[", 
     RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
     "]"}], "/.", 
    RowBox[{"W", "->", "Wstar"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"j", "=", "0"}], ",", 
   RowBox[{"j", "<=", "20"}], ",", 
   RowBox[{"j", "++"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "0"}], ",", 
     RowBox[{"i", "<=", " ", "20"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{
      RowBox[{"AllConstraints", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
           "PosCons1", ",", "PosCons2", ",", "NormCons1", ",", "NormCons2", 
            ",", "NormCons3", ",", "NetConsA", ",", "NetConsB", ",", 
            "NetConsC", ",", "ProbConsP", ",", "ProbConsp"}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"W", "->", "Wstar"}], ",", 
            RowBox[{"Pobs", "->", "Peffective"}], ",", 
            RowBox[{"\[Epsilon]", "->", "\[Epsilon]star"}]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"qa", "->", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
           RowBox[{"qb", "->", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
           RowBox[{"qc", "->", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}], ",", 
           RowBox[{"\[Theta]", "->", "\[CapitalTheta]"}], ",", 
           RowBox[{"u", "->", 
            RowBox[{"Cos", "[", 
             RowBox[{
              FractionBox["\[Pi]", 
               RowBox[{"2", " ", "20"}]], "i"}], "]"}]}], ",", 
           RowBox[{"v", "->", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", 
               RowBox[{"2", " ", "20"}]], "i"}], "]"}]}], ",", 
           RowBox[{"w", "->", 
            RowBox[{"Cos", "[", 
             RowBox[{
              FractionBox["\[Pi]", 
               RowBox[{"2", " ", "20"}]], "j"}], "]"}]}], ",", 
           RowBox[{"z", "->", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["\[Pi]", 
               RowBox[{"2", " ", "20"}]], "j"}], "]"}]}]}], "}"}]}], "//", 
        "N"}]}], ";", 
      RowBox[{
       SubscriptBox["M", 
        RowBox[{"i", ",", "j"}]], "=", 
       RowBox[{"LinearOptimization", "[", 
        RowBox[{
        "1", ",", "AllConstraints", ",", "LPvariables1", ",", 
         "\"\<PrimalMinimumValue\>\""}], "]"}]}]}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    SubscriptBox["M", 
     RowBox[{"i", ",", "j"}]], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "20"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", "20"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.903320650412665*^9, 3.903320895283887*^9}},
 CellLabel->
  "In[454]:=",ExpressionUUID->"4ccaba16-f6bd-452b-be53-0abf397a645c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"\[Infinity]", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "\[Infinity]"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"},
     {"1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", "1.`", 
      "1.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9033206627584*^9, 3.903320905006768*^9}},
 CellLabel->
  "Out[459]//MatrixForm=",ExpressionUUID->"55f85228-7c70-4c43-b23c-\
e4ba7e0b187c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The linear program for the noisy distribution", "Subsection",
 CellChangeTimes->{{3.903007345835062*^9, 3.903007370225801*^9}, {
  3.903007503156659*^9, 
  3.903007504508787*^9}},ExpressionUUID->"afcf4c46-88b7-4bb6-ab97-\
7bebaeb2a3ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    TemplateBox[{
      Cell[
       TextData["LinearOptimization"]], "paclet:ref/LinearOptimization"},
     "RefLink",
     BaseStyle->{"InlineFormula"}], "[", 
    RowBox[{
     StyleBox["c", "TI"], ",", 
     RowBox[{"{", 
      RowBox[{
       StyleBox["a", "TI"], ",", 
       StyleBox["b", "TI"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox[
        StyleBox["a", "TI"], 
        StyleBox["eq", "TI"]], ",", 
       SubscriptBox[
        StyleBox["b", "TI"], 
        StyleBox["eq", "TI"]]}], "}"}]}], "]"}], "finds", " ", "a", " ", 
   "real", 
   StyleBox[
    RowBox[{" ", 
     StyleBox[" ", "Text"]}]], 
   StyleBox["vector", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["x", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["that", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["minimizes", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["the", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["linear", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["objective", "Text"], 
   StyleBox[
    FormBox[
     RowBox[{"c", ".", "x"}],
     TraditionalForm], "Text"], 
   StyleBox["subject", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["to", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["the", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["linear", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["inequality", "Text"], 
   StyleBox[" ", "Text"], 
   StyleBox["constraints", "Text"], 
   StyleBox[
    FormBox[
     RowBox[{
      RowBox[{
       RowBox[{"a", ".", "x"}], "+", "b"}], "\[SucceedsEqual]", "0"}],
     TraditionalForm], "Text"]}], 
  StyleBox[",", "Text"], 
  StyleBox[
   RowBox[{
   "includes", " ", "the", " ", "linear", " ", "equality", " ", "constraints", 
    FormBox[
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["a", 
         StyleBox["eq",
          FontSlant->"Italic"]], ".", "x"}], "+", 
       SubscriptBox["b", 
        StyleBox["eq",
         FontSlant->"Italic"]]}], "\[LongEqual]", "0"}],
     TraditionalForm]}], "Text"]}]], "Text",
 CellChangeTimes->{{3.9030576070139914`*^9, 3.903057610101068*^9}, {
  3.903057663728109*^9, 3.903057709307992*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"790e7773-8d47-421b-8c2f-6b488a0487fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"We", " ", "will", " ", "now", " ", "have", " ", "variables", " ", 
    SubscriptBox["X", "1"]}], "=", 
   RowBox[{"p", 
    RowBox[{"(", 
     RowBox[{"ta", ",", "tb", ",", "tc"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", " ", "real", " ", "parameters"}], ")"}]}]}], ",", 
  RowBox[{
   RowBox[{"plus", " ", "all", " ", "the", " ", "8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k", "=", "2"}], ",", "..", ",", "9"}], ")"}], "distributions", 
    " ", 
    SubscriptBox["X", "k"]}], "=", 
   RowBox[{"P", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "2"], ",", 
      SubscriptBox["b", "2"], ",", 
      RowBox[{
       SubscriptBox["c", "2"], "|", "ta"}], ",", "tb", ",", "tc"}], ")"}], 
    " ", 
    RowBox[{"(", 
     RowBox[{"8", " ", "real", " ", "parameters"}], ")"}]}]}], ",", " ", 
  RowBox[{
   RowBox[{
   "In", " ", "the", " ", "text", " ", "section", " ", "we", "  ", "will", 
    " ", "also", " ", "include", " ", "the", " ", "deviation", " ", 
    "\[CapitalDelta]", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "1"], ",", 
      SubscriptBox["b", "1"], ",", 
      SubscriptBox["c", "1"], ",", 
      SubscriptBox["a", "2"], ",", 
      SubscriptBox["b", "2"], ",", 
      SubscriptBox["c", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"64", " ", "parameters"}], ")"}], ".", " ", 
     "\[IndentingNewLine]", "But"}], " ", "for", " ", "the", " ", "moment", 
    " ", "the", " ", "variable", " ", "has", " ", "9", "\[Times]", "8"}], " ",
    "=", 
   RowBox[{"72", " ", "real", " ", 
    RowBox[{"parameters", ".", " "}]}]}]}]], "Text",
 CellChangeTimes->{{3.90305773313183*^9, 3.903057955981813*^9}, {
  3.9030587039929028`*^9, 
  3.903058727320819*^9}},ExpressionUUID->"4e596ba2-26b6-491c-b67a-\
2ab4973deb99"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.903058822102126*^9, 3.903058837233086*^9}, {
  3.903059598001377*^9, 
  3.903059601209609*^9}},ExpressionUUID->"adbcd656-4283-44ce-a2c2-\
f241fd6b5e8a"],

Cell[CellGroupData[{

Cell["\<\
First, consider the positivity constraints p(ta,tb,tc),P(a,b,c|ta,tb,tc) \
\[GreaterEqual]0\
\>", "Subsubsection",
 CellChangeTimes->{{3.903057987341407*^9, 3.903058000178658*^9}, {
  3.9030596656304827`*^9, 
  3.903059682782123*^9}},ExpressionUUID->"b859cf3a-1ea0-4185-a7ed-\
1736fc89ba92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aEl", "[", 
   RowBox[{"n_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"KroneckerProduct", "[", " ", 
   RowBox[{
    RowBox[{"UnitVector", "[", 
     RowBox[{"9", ",", "n"}], "]"}], ",", 
    RowBox[{"UnitVector", "[", 
     RowBox[{"8", ",", "i"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.90305916330654*^9, 3.9030591720502853`*^9}},
 CellLabel->
  "In[587]:=",ExpressionUUID->"75cd6644-0e46-4c6b-9e6c-c323b2099b5f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ai1", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"aEl", "[", 
           RowBox[{"n", ",", "i"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", "1"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Bi1", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", "72"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.903059317904389*^9, 3.903059324268395*^9}, {
   3.9030594962942753`*^9, 3.903059547203578*^9}, 3.903059609519763*^9, {
   3.903061183188341*^9, 3.903061193413775*^9}},
 CellLabel->
  "In[645]:=",ExpressionUUID->"949b091f-7df2-4efe-b8ec-20f40754460b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Second let us define the normalization constraints ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sum]", 
      RowBox[{"a", ",", "b", ",", "c"}]], 
     RowBox[{"P", "(", 
      RowBox[{"a", ",", "b", ",", 
       RowBox[{"c", "|", "ta"}], ",", "tb", ",", "tc"}], ")"}]}], "==", "1"}],
    TraditionalForm]],ExpressionUUID->"dde83b06-1f34-458b-b77a-9bcfeb25dbb3"]
}], "Subsubsection",
 CellChangeTimes->{{3.9024964038753786`*^9, 3.9024964638705244`*^9}, {
  3.9025450942152233`*^9, 
  3.9025451084990983`*^9}},ExpressionUUID->"d9ff7488-b3e1-4a5e-bd02-\
24ea18053e97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aRow", "[", "n_", "]"}], ":=", 
   RowBox[{"KroneckerProduct", "[", " ", 
    RowBox[{
     RowBox[{"UnitVector", "[", 
      RowBox[{"9", ",", "n"}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{"1", ",", "8"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"a2", "[", "9", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9024970673032603`*^9, 3.90249719846146*^9}, {
  3.902497237504039*^9, 3.902497240042284*^9}, {3.902497294426093*^9, 
  3.9024973146572638`*^9}, {3.903058175823756*^9, 3.9030581803851*^9}, {
  3.903058223718828*^9, 3.9030582248703012`*^9}, {3.903058750193571*^9, 
  3.903058764383317*^9}, {3.903058875870574*^9, 3.903058891941291*^9}, {
  3.903058933419798*^9, 3.9030589471224737`*^9}, {3.9030592047555447`*^9, 
  3.9030592113928633`*^9}},
 CellLabel->
  "In[585]:=",ExpressionUUID->"6e93eecf-f1c6-4cc6-bfd0-1a34e893ea4d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "1", "1", "1", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.903058181452705*^9, 3.903058225239848*^9, {3.903058753267964*^9, 
   3.903058764633882*^9}, {3.9030588762313232`*^9, 3.9030588921506968`*^9}, {
   3.903058940145914*^9, 3.9030589477402267`*^9}, {3.903059205819406*^9, 
   3.903059213090852*^9}},
 CellLabel->
  "Out[586]//MatrixForm=",ExpressionUUID->"747d7bbd-a329-46c6-be76-\
4fbcb2cbfadd"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ae1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"a2", "[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Be1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "8"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90249303872968*^9, 3.9024930729792476`*^9}, {
   3.9024982536625757`*^9, 3.9024982585435905`*^9}, {3.902499020780944*^9, 
   3.9024990300175195`*^9}, {3.902503263788246*^9, 3.9025032935278597`*^9}, {
   3.9030581343528767`*^9, 3.903058159328024*^9}, {3.903058950355011*^9, 
   3.90305895193043*^9}, 3.9030596478561687`*^9, {3.9030597311374273`*^9, 
   3.903059733860681*^9}, {3.9030598782198973`*^9, 3.903059887374724*^9}, {
   3.903061207118763*^9, 3.903061210795331*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[647]:=",ExpressionUUID->"e80a94c1-5440-4b9f-8431-0cd390c20b60"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.903058046792295*^9, 3.90305805249085*^9}, 
   3.903059739685907*^9},ExpressionUUID->"4a72ef0a-3eb2-41c1-8f13-\
45845ffb8164"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Next  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sum]", 
      RowBox[{"ta", ",", "tb", ",", "tc"}]], 
     RowBox[{"p", "(", 
      RowBox[{"ta", ",", "tb", ",", "tc"}], ")"}]}], "\[GreaterEqual]", 
    RowBox[{"1", "-", 
     RowBox[{"2", "\[Epsilon]"}]}]}], TraditionalForm]],ExpressionUUID->
  "7f0226da-bfa2-4a72-a134-28b785cb4abe"]
}], "Subsubsection",
 CellChangeTimes->{{3.9024964038753786`*^9, 3.9024964638705244`*^9}, {
  3.9025450942152233`*^9, 3.9025451084990983`*^9}, {3.90305974930744*^9, 
  3.9030597720718*^9}},ExpressionUUID->"587ebcd1-e72a-4a07-b502-149cc97486c3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ai2", "=", 
  RowBox[{"{", 
   RowBox[{"Flatten", "[", 
    RowBox[{"a2", "[", "1", "]"}], "]"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bi2", "[", "\[Epsilon]_", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{"1", "-", 
    RowBox[{"2", "\[Epsilon]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.90249303872968*^9, 3.9024930729792476`*^9}, {
   3.9024982536625757`*^9, 3.9024982585435905`*^9}, {3.902499020780944*^9, 
   3.9024990300175195`*^9}, {3.902503263788246*^9, 3.9025032935278597`*^9}, {
   3.9030581343528767`*^9, 3.903058159328024*^9}, {3.903058950355011*^9, 
   3.90305895193043*^9}, 3.9030596478561687`*^9, {3.9030597311374273`*^9, 
   3.903059733860681*^9}, {3.903059808433947*^9, 3.903059851200861*^9}, {
   3.903061214827732*^9, 3.903061224498889*^9}},
 Background->GrayLevel[0.85],
 CellLabel->
  "In[649]:=",ExpressionUUID->"88dd38c2-8c61-4227-ac43-7949fa8cff19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.903059835624001*^9, 3.903059851541209*^9}, 
   3.903059901247835*^9, 3.903061225149494*^9},
 CellLabel->
  "Out[649]=",ExpressionUUID->"42ecd949-377f-468c-a6e4-d53531793e7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "-", 
   RowBox[{"2", " ", "\[Epsilon]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.903059835624001*^9, 3.903059851541209*^9}, 
   3.903059901247835*^9, 3.903061225157551*^9},
 CellLabel->
  "Out[650]=",ExpressionUUID->"e51b362c-e0ee-4519-b442-b3147ad49850"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The inequality constraint  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"p", "(", 
     RowBox[{"ta", ",", "tb", ",", "tc"}], ")"}], "<=", " ", 
    RowBox[{
     RowBox[{"q1", "(", "ta", ")"}], 
     RowBox[{"q2", "(", "tb", ")"}], 
     RowBox[{"q3", "(", "tc", ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "a838dfe2-71e0-4968-8712-a57fad2a5b65"]
}], "Subsubsection",
 CellChangeTimes->{{3.9024964038753786`*^9, 3.9024964638705244`*^9}, {
  3.9025450942152233`*^9, 3.9025451084990983`*^9}, {3.90305974930744*^9, 
  3.9030597720718*^9}, {3.903059931556368*^9, 
  3.903059962324457*^9}},ExpressionUUID->"b93ebe96-efe5-432e-a33b-\
665e6be17e66"],

Cell["A . x + b >= 0 is equivalent to b>= -A.x", "Text",
 CellChangeTimes->{{3.9030609438940163`*^9, 
  3.903060994419448*^9}},ExpressionUUID->"c97d82ff-4e27-42af-b6ab-\
89cd8cecf108"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bit", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "1"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pos", "[", 
   RowBox[{"a_", ",", " ", "b_", ",", " ", "c_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Flatten", "[", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"bit", "[", 
      RowBox[{"[", 
       RowBox[{"a", " ", "+", " ", "1"}], "]"}], "]"}], ",", " ", 
     RowBox[{"bit", "[", 
      RowBox[{"[", 
       RowBox[{"b", " ", "+", " ", "1"}], "]"}], "]"}], ",", " ", 
     RowBox[{"bit", "[", 
      RowBox[{"[", 
       RowBox[{"c", " ", "+", " ", "1"}], "]"}], "]"}]}], "]"}], 
   "]"}]}]}], "Code",
 CellChangeTimes->{{3.903060709381751*^9, 3.903060732678738*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"711a0f00-9141-47b0-a295-932f7bb3ad36"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aEl2", "[", 
   RowBox[{"n_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"UnitVector", "[", 
     RowBox[{"9", ",", "n"}], "]"}], ",", 
    RowBox[{"pos", "[", 
     RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"aEl2", "[", 
   RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.903060747413909*^9, 3.903060792275372*^9}, {
  3.903061039090745*^9, 3.90306110496729*^9}},
 CellLabel->
  "In[638]:=",ExpressionUUID->"f5109be7-0c86-47d4-83c2-c1f8955664f9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9030611017496862`*^9, 3.903061105146988*^9}},
 CellLabel->
  "Out[639]//MatrixForm=",ExpressionUUID->"959a48ec-2418-4ffa-a2c6-\
20a92d087e81"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ai3", "=", 
   RowBox[{"-", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"aEl2", "[", 
          RowBox[{"1", ",", "ta", ",", "tb", ",", "tc"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bi3", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Sa", "[", 
         RowBox[{"[", "ta", "]"}], "]"}], 
        RowBox[{"Sb", "[", 
         RowBox[{"[", "tb", "]"}], "]"}], 
        RowBox[{"Sc", "[", 
         RowBox[{"[", "tc", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9030607947684793`*^9, 3.903060860793416*^9}, {
  3.903061136619409*^9, 3.90306116854597*^9}, {3.9030612316105022`*^9, 
  3.903061282496623*^9}},
 CellLabel->
  "In[651]:=",ExpressionUUID->"989e1b3f-e092-4e8f-8f38-970e6d27991b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Next, let us define the network constraints  P(a | 0, tb, tc) = P(a | 1, tb, \
tc)
\
\>", "Subsubsection",
 CellChangeTimes->{{3.9024964714645834`*^9, 3.9024964771330996`*^9}, {
   3.902496552392998*^9, 3.902496609912481*^9}, {3.902496645970471*^9, 
   3.902496748767071*^9}, {3.9025045121264343`*^9, 3.9025045149655085`*^9}, {
   3.90254493109947*^9, 3.9025449677364163`*^9}, {3.9025556996164646`*^9, 
   3.90255569997197*^9}, 
   3.903061555109455*^9},ExpressionUUID->"5dbb0731-0d53-4cf5-88da-\
87200dc78a5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Elgen", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "ta_", ",", "tb_", ",", "tc_"}], 
   "]"}], ":=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", "0", "}"}], ",", 
      RowBox[{"pos", "[", 
       RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}]}], "]"}], ",", 
    RowBox[{"pos", "[", 
     RowBox[{"a", ",", "b", ",", "c"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.902496751332881*^9, 3.9024967792480564`*^9}, {
  3.902496813716588*^9, 3.9024969075247393`*^9}, {3.902496973068328*^9, 
  3.9024969935728264`*^9}, {3.9024981922375264`*^9, 3.902498231197605*^9}, {
  3.903061598060668*^9, 3.903061601868466*^9}, {3.9030616938575983`*^9, 
  3.9030617415192747`*^9}},
 CellLabel->
  "In[663]:=",ExpressionUUID->"8882cd4b-4a95-4cd9-8274-ce52a8097e88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"gen", "[", 
   RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9030616046171827`*^9, 3.903061616819244*^9}, {
  3.903061721855734*^9, 3.9030617267349577`*^9}},
 CellLabel->
  "In[662]:=",ExpressionUUID->"09b98c8f-1ba5-49c6-9e29-e09243fb2f85"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.903061609125825*^9, 3.903061617053854*^9}, {
  3.90306170711515*^9, 3.9030617268979273`*^9}},
 CellLabel->
  "Out[662]//MatrixForm=",ExpressionUUID->"c32a0c98-bad2-4c33-b51d-\
26612adb862c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PgenA", "[", 
   RowBox[{"a_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Elgen", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PgenB", "[", 
   RowBox[{"b_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Elgen", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"c", ",", "0", ",", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PgenC", "[", 
   RowBox[{"c_", ",", "ta_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Elgen", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "ta", ",", "tb", ",", "tc"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9024982834873705`*^9, 3.902498392924124*^9}, {
  3.903061768099452*^9, 3.903061771646263*^9}},
 CellLabel->
  "In[667]:=",ExpressionUUID->"fbd8ec70-e78b-438a-ba1a-067da7ad7a58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ConsA", "[", 
   RowBox[{"a_", ",", "tb_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PgenA", "[", 
    RowBox[{"a", ",", "0", ",", "tb", ",", "tc"}], "]"}], "-", 
   RowBox[{"PgenA", "[", 
    RowBox[{"a", ",", "1", ",", "tb", ",", "tc"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConsB", "[", 
   RowBox[{"b_", ",", "ta_", ",", "tc_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PgenB", "[", 
    RowBox[{"b", ",", "ta", ",", "0", ",", "tc"}], "]"}], "-", 
   RowBox[{"PgenB", "[", 
    RowBox[{"b", ",", "ta", ",", "1", ",", "tc"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ConsC", "[", 
   RowBox[{"c_", ",", "ta_", ",", "tb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"PgenC", "[", 
    RowBox[{"c", ",", "ta", ",", "tb", ",", "0"}], "]"}], "-", 
   RowBox[{"PgenC", "[", 
    RowBox[{"c", ",", "ta", ",", "tb", ",", "1"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9024984855934944`*^9, 3.902498611207506*^9}},
 CellLabel->
  "In[670]:=",ExpressionUUID->"ae7b18d3-787d-4bcc-a5c7-4865cf9338b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{"ConsA", "[", 
    RowBox[{"0", ",", "0", ",", "0"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9024987528374815`*^9, 3.90249878100296*^9}},
 CellLabel->
  "In[679]:=",ExpressionUUID->"125c4f9c-9c59-4ff5-96dd-63383b868946"],

Cell[BoxData["72"], "Output",
 CellChangeTimes->{{3.9024987562353487`*^9, 3.9024987814204664`*^9}, 
   3.90306184603633*^9},
 CellLabel->
  "Out[679]=",ExpressionUUID->"aa61a292-2c67-4435-a3bf-4b2d4743f80f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ae2a", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"ConsA", "[", 
         RowBox[{"a", ",", "tb", ",", "tc"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ae2b", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"ConsB", "[", 
         RowBox[{"b", ",", "ta", ",", "tc"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ae2c", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"ConsC", "[", 
         RowBox[{"c", ",", "ta", ",", "tb"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"tb", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "2"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90249845758335*^9, 3.9024984781773567`*^9}, {
  3.902498620161312*^9, 3.902498735267392*^9}, {3.902498798968316*^9, 
  3.9024988396373167`*^9}, {3.9024988852003565`*^9, 3.902498952432953*^9}, {
  3.903061818420088*^9, 3.9030618238435793`*^9}},
 CellLabel->
  "In[676]:=",ExpressionUUID->"1d280969-a439-4177-85ab-51a08abb67dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Be2a", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Be2b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Be2c", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", "8"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.90249885899739*^9, 3.902498879568858*^9}, {
  3.9024989600572863`*^9, 3.902498963727265*^9}, {3.9024990694321756`*^9, 
  3.9024990698207674`*^9}, {3.903061825547575*^9, 3.903061842194581*^9}},
 CellLabel->
  "In[673]:=",ExpressionUUID->"29cbd26d-a1dc-4d2f-b788-9cb2cfa74d0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Finally, we consider the probability constraints ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Sum]", 
     RowBox[{"ta", ",", "tb", ",", "tc"}]], 
    RowBox[{
     SubsuperscriptBox["M", 
      RowBox[{"ta", ",", "tb", ",", "tc"}], 
      RowBox[{
       SubscriptBox["a", "1"], ",", 
       SubscriptBox["b", "1"], ",", 
       SubscriptBox["c", "1"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["q", "123"], 
        RowBox[{"(", 
         RowBox[{"ta", ",", "tb", ",", "tc"}], ")"}]}], "-", 
       RowBox[{"2", "\[Epsilon]"}]}], ")"}], "  ", "P", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["a", "2"], ",", 
       SubscriptBox["b", "2"], ",", 
       RowBox[{
        SubscriptBox["c", "2"], "|", "ta"}], ",", "tb", ",", "tc"}], 
      ")"}]}]}], " ", "<=", " ", 
   RowBox[{"P", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "1"], ",", 
      SubscriptBox["a", "1"], ",", 
      SubscriptBox["b", "1"], ",", 
      SubscriptBox["b", "2"], ",", 
      SubscriptBox["c", "1"], ",", 
      SubscriptBox["c", "2"]}], ")"}]}]}]],
  CellChangeTimes->{{3.903062231936202*^9, 3.903062356823351*^9}},
  ExpressionUUID->"d4aa7231-c364-440a-baa9-66ff2e12e1fc"]
}], "Subsubsection",
 CellChangeTimes->{{3.9025449779247556`*^9, 3.9025449824746823`*^9}, {
   3.90306220920452*^9, 3.903062229780192*^9}, 
   3.903062367310692*^9},ExpressionUUID->"c2b9511a-cb4a-464d-8333-\
28f65b7c1f65"],

Cell["A . x + b >= 0 is equivalent to b>= -A.x", "Text",
 CellChangeTimes->{{3.9030609438940163`*^9, 
  3.903060994419448*^9}},ExpressionUUID->"0decf450-a9d9-4b39-b188-\
6609fe24fd96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ai4", "=", 
   RowBox[{"-", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mtensor", "[", 
            RowBox[{
            "a1", ",", "b1", ",", "c1", ",", "ta", ",", "tb", ",", "tc"}], 
            "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"qprod", "[", 
              RowBox[{"ta", ",", "tb", ",", "tc"}], "]"}], "-", 
             RowBox[{"2", "\[Epsilon]"}]}], ")"}], 
           RowBox[{"Flatten", "[", 
            RowBox[{"Elgen", "[", 
             RowBox[{
             "a2", ",", "b2", ",", "c2", ",", "ta", ",", "tb", ",", "tc"}], 
             "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"ta", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tb", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"tc", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bi4", "[", "Prob_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Prob", "[", 
       RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b2", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c1", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "5"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.903062392761244*^9, 3.903062419452824*^9}, {
  3.9030626112134447`*^9, 3.903062672146707*^9}, {3.903062708704896*^9, 
  3.9030627367528143`*^9}, {3.903062781694591*^9, 3.903062786694628*^9}, {
  3.903062833437317*^9, 3.9030629112097073`*^9}, {3.903062985323887*^9, 
  3.90306303525292*^9}, {3.90306308391542*^9, 3.9030631806950417`*^9}},
 CellLabel->
  "In[718]:=",ExpressionUUID->"38fca849-5e49-4605-9f9f-8e0bebd9cf5b"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1086.857142857143, 539.1428571428571},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.1 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9cb16fee-0a89-4ace-9c62-0b5c4feb48d3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 171, 3, 59, "Subsection",ExpressionUUID->"60eeb590-fb10-489e-8969-c247b894b7fe"],
Cell[CellGroupData[{
Cell[776, 29, 169, 3, 49, "Subsubsection",ExpressionUUID->"9960b1ff-cd86-43bd-a460-283ab74e6b1d"],
Cell[948, 34, 977, 26, 60, "Text",ExpressionUUID->"9acbcc49-f2a8-425a-9ad3-24b7b70dd938"],
Cell[CellGroupData[{
Cell[1950, 64, 1286, 33, 73, "Input",ExpressionUUID->"bcfa0f95-36cf-4ea5-b8ff-81737816710d"],
Cell[3239, 99, 1428, 37, 109, "Output",ExpressionUUID->"054f8fa8-4189-4a79-b739-898b398f3ed9"]
}, Open  ]],
Cell[4682, 139, 232, 4, 38, "Text",ExpressionUUID->"a4c4c547-bcb1-4542-90a7-e58474a83abb"],
Cell[4917, 145, 593, 17, 32, "Input",ExpressionUUID->"ba1983ea-8535-44f2-85ec-62909c8bd221"],
Cell[5513, 164, 152, 3, 31, "Input",ExpressionUUID->"a5178e56-1b0d-4478-8aa2-cbc92b319dca"],
Cell[5668, 169, 1416, 41, 95, "Input",ExpressionUUID->"1b5c9d0b-d238-4d93-846c-045ffe222453"],
Cell[7087, 212, 629, 14, 35, "Text",ExpressionUUID->"d49ebea9-ce17-4af1-9bc6-4c3974e92f68"],
Cell[7719, 228, 175, 3, 31, "Input",ExpressionUUID->"e77a3f8d-ac9f-4a60-b4ef-1a5652815927"],
Cell[7897, 233, 2171, 53, 116, "Input",ExpressionUUID->"92672fa2-4270-49b2-90c7-54c450c0d008"],
Cell[10071, 288, 539, 10, 31, "Input",ExpressionUUID->"2db9667d-c920-4960-932d-a764b9ccdcd3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10647, 303, 178, 3, 49, "Subsubsection",ExpressionUUID->"a52012a2-8f79-4231-95f3-a647ee92ba99"],
Cell[10828, 308, 275, 6, 38, "Text",ExpressionUUID->"b903a3c4-496e-46ee-8aaf-bb71f0fa934b"],
Cell[11106, 316, 207, 4, 31, "Input",ExpressionUUID->"49de48f0-d814-4f33-a76f-acf9ff086723"],
Cell[11316, 322, 3573, 101, 280, "Input",ExpressionUUID->"46ba8bef-3527-4d03-809d-79414cf73308",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[14926, 428, 222, 4, 49, "Subsubsection",ExpressionUUID->"c76728c1-9d2e-4696-bd12-04de5d362f2c"],
Cell[15151, 434, 558, 12, 85, "Text",ExpressionUUID->"1f3a0098-effd-40c0-8dba-de4f93b34bb9"],
Cell[15712, 448, 1415, 36, 91, "Input",ExpressionUUID->"72aed7ce-ba27-4630-9da0-914d3aba0793",
 InitializationCell->True],
Cell[17130, 486, 364, 8, 35, "Text",ExpressionUUID->"82247d51-0d3a-432a-a59b-e6c18aa1bbc9"],
Cell[CellGroupData[{
Cell[17519, 498, 2272, 59, 133, "Input",ExpressionUUID->"40fb9444-b17c-4e76-a2c3-3a48b7f905cb",
 InitializationCell->True],
Cell[19794, 559, 745, 11, 35, "Output",ExpressionUUID->"d1fa1603-074d-4013-99ff-c4df14276b24"],
Cell[20542, 572, 4369, 120, 150, "Output",ExpressionUUID->"a8febf74-8520-468d-91d0-f67ab62b0cce"]
}, Open  ]],
Cell[24926, 695, 776, 20, 53, "Input",ExpressionUUID->"c09fb786-9d2b-4bde-af82-aae129056eef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25739, 720, 178, 3, 49, "Subsubsection",ExpressionUUID->"4f5e647f-095a-4785-bd97-443130891f67"],
Cell[CellGroupData[{
Cell[25942, 727, 734, 19, 47, "Input",ExpressionUUID->"03c5400d-01bf-43a3-b724-137b49071a56"],
Cell[26679, 748, 6453, 186, 251, "Output",ExpressionUUID->"f418ed22-fb6b-425d-b829-6ee690a51aa8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33169, 939, 538, 12, 52, "Input",ExpressionUUID->"63d58474-911c-48ba-a1cd-96bac4fb37a4"],
Cell[33710, 953, 636, 18, 36, "Output",ExpressionUUID->"ab20199d-be9f-474c-afa4-131e2d975aa5"],
Cell[34349, 973, 307, 7, 35, "Output",ExpressionUUID->"2c175009-4e01-480d-bec1-b11accac271e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34693, 985, 533, 11, 52, "Input",ExpressionUUID->"e2662d04-806a-4174-8934-6d3f736dc521"],
Cell[35229, 998, 532, 14, 40, "Output",ExpressionUUID->"b2cc2670-d22c-4345-aec6-c71e6b3c5e0e"],
Cell[35764, 1014, 468, 12, 36, "Output",ExpressionUUID->"b078e804-a9ee-48b9-b783-f6f0988f6c5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36269, 1031, 557, 11, 73, "Input",ExpressionUUID->"897d66b5-808b-4220-b69e-ca656ce12f5d"],
Cell[36829, 1044, 571, 16, 40, "Output",ExpressionUUID->"d7cd48f2-54f7-4ea6-b8c7-5cbf296db8ca"],
Cell[37403, 1062, 540, 14, 36, "Output",ExpressionUUID->"00cbb1b2-55b7-46a9-a750-3d43def46a6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37980, 1081, 534, 11, 52, "Input",ExpressionUUID->"67dea120-5955-4655-8f9a-fe9a55154f3d"],
Cell[38517, 1094, 520, 15, 40, "Output",ExpressionUUID->"1a08c1e8-f5de-41e3-90b9-adc75416f390"],
Cell[39040, 1111, 487, 13, 36, "Output",ExpressionUUID->"413b9279-ea5d-4d8d-bd3e-245ca9da6733"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39576, 1130, 412, 6, 41, "Subsubsection",ExpressionUUID->"68d16148-64e0-4bb8-9d83-35c38da67fe2"],
Cell[39991, 1138, 415, 8, 63, "Text",ExpressionUUID->"cd89f1d9-42f8-44e4-bbdb-b7a89b31bb43"],
Cell[40409, 1148, 1514, 47, 155, "Input",ExpressionUUID->"c73091a5-f78c-418f-ac25-e230de53fd52",
 InitializationCell->True],
Cell[41926, 1197, 615, 14, 38, "Text",ExpressionUUID->"0694d745-26b7-4150-bcaf-c75228458c77"],
Cell[42544, 1213, 2655, 71, 89, "Input",ExpressionUUID->"ed8b33df-c5ef-49e0-b040-ad1d5721f43f",
 InitializationCell->True],
Cell[45202, 1286, 951, 23, 50, "Input",ExpressionUUID->"e3b66103-c2e8-4a32-910b-c1bc67d8f2fa",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[46178, 1313, 1814, 44, 91, "Input",ExpressionUUID->"1f3feb69-cae1-49b9-9691-eb077d023b67",
 InitializationCell->True],
Cell[47995, 1359, 578, 8, 35, "Output",ExpressionUUID->"2dd5f73b-bcc9-4adf-afdd-80c87e82ca49"],
Cell[48576, 1369, 3170, 88, 122, "Output",ExpressionUUID->"e823f127-da54-4631-bd62-b4e20bc18406"]
}, Open  ]],
Cell[51761, 1460, 393, 9, 58, "Text",ExpressionUUID->"7fda9319-c762-4a3d-95f6-e6996d7b965b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52203, 1475, 160, 3, 59, "Subsection",ExpressionUUID->"035c1549-3d47-41dc-b6d7-3d3eb2c64afe"],
Cell[52366, 1480, 461, 10, 63, "Text",ExpressionUUID->"03a18b43-5dbe-4d66-b5b3-ee150d09cdbd"],
Cell[CellGroupData[{
Cell[52852, 1494, 987, 25, 32, "Input",ExpressionUUID->"098fd1ab-b772-423f-9b4e-a8ed072e772d"],
Cell[53842, 1521, 6502, 134, 147, "Output",ExpressionUUID->"034b5f81-324d-4ae4-8894-7bb6cacc2164"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60381, 1660, 286, 4, 77, "Subsubsection",ExpressionUUID->"1c0bf88d-0f48-4f98-8d49-dd7370920845"],
Cell[CellGroupData[{
Cell[60692, 1668, 944, 26, 32, "Input",ExpressionUUID->"ffa51be6-c369-49da-9cb7-8f19d4e3e8df"],
Cell[61639, 1696, 9543, 263, 191, "Output",ExpressionUUID->"2eb396bf-1593-447c-94f3-74c34aa67bde"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71231, 1965, 303, 5, 49, "Subsubsection",ExpressionUUID->"fa766d6d-a64b-4b06-9010-7790d5b4d0c9"],
Cell[CellGroupData[{
Cell[71559, 1974, 1070, 28, 32, "Input",ExpressionUUID->"00acd4ea-e1cf-46b9-9520-15fd9ce61fd8"],
Cell[72632, 2004, 7374, 160, 191, "Output",ExpressionUUID->"ab472630-26a6-4f5d-81ca-19c8e1ad5786"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80055, 2170, 316, 5, 49, "Subsubsection",ExpressionUUID->"87b87bce-a311-4bb8-8c90-a985f81bb823"],
Cell[CellGroupData[{
Cell[80396, 2179, 3060, 88, 77, "Input",ExpressionUUID->"44f23335-2b04-4f4d-9fc9-353a59c1d766"],
Cell[83459, 2269, 7385, 160, 191, "Output",ExpressionUUID->"7e8e6331-b6c1-4198-ab8a-0e2d983d7626"],
Cell[90847, 2431, 7385, 160, 191, "Output",ExpressionUUID->"ce79b1ba-c6fd-4f41-9416-9ac054cbd1fb"],
Cell[98235, 2593, 7382, 160, 191, "Output",ExpressionUUID->"c3afa9af-746f-4997-ac15-766b0540d367"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[105666, 2759, 369, 6, 49, "Subsubsection",ExpressionUUID->"b9e33d6a-506f-4fd3-942c-86dec7fabea4"],
Cell[106038, 2767, 226, 4, 38, "Text",ExpressionUUID->"f39a28fd-1b15-445c-95b3-b2b7a6b78377"],
Cell[CellGroupData[{
Cell[106289, 2775, 1213, 31, 51, "Input",ExpressionUUID->"eef01448-c2cf-4103-aeb6-2439c0e6e4bf"],
Cell[107505, 2808, 3864, 110, 172, "Output",ExpressionUUID->"c850a90f-b8bf-42f4-8855-bb00f752a8ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111406, 2923, 4584, 143, 268, "Input",ExpressionUUID->"f1a7e6cd-8613-4d83-bcdf-af79a76f1ab1"],
Cell[115993, 3068, 1656, 40, 92, "Output",ExpressionUUID->"852c5f55-f616-4c2e-8c35-290e889a22d6"],
Cell[117652, 3110, 1658, 40, 92, "Output",ExpressionUUID->"a80cf8e0-dfec-44cc-a6a3-48115bb8a527"],
Cell[119313, 3152, 1658, 40, 92, "Output",ExpressionUUID->"47cd5e96-99e8-4bfe-8b7c-3cce39e2a60f"],
Cell[120974, 3194, 1656, 40, 92, "Output",ExpressionUUID->"2fa05128-3a6e-4dfd-b691-bad1790891e4"],
Cell[122633, 3236, 1658, 40, 92, "Output",ExpressionUUID->"0c91af0b-1f40-4858-9024-dea4c1645e00"],
Cell[124294, 3278, 1656, 40, 92, "Output",ExpressionUUID->"35a1d7d4-df66-4ad5-8132-feea6c4ffd71"]
}, Open  ]],
Cell[125965, 3321, 466, 12, 31, "Input",ExpressionUUID->"378e2116-288f-415e-b521-ba8dbdb99934"],
Cell[126434, 3335, 329, 5, 31, "Input",ExpressionUUID->"2eeabafb-b6b7-4222-8470-fc6d339f2790"],
Cell[CellGroupData[{
Cell[126788, 3344, 2482, 58, 193, "Input",ExpressionUUID->"02d98aa7-e4d4-467d-b229-3123c13b1336"],
Cell[129273, 3404, 71244, 990, 78, "Message",ExpressionUUID->"663d662b-d6df-4cca-9b97-7e59c134960c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200554, 4399, 2414, 63, 158, "Input",ExpressionUUID->"131e1774-9896-4412-b205-afad83ecef54"],
Cell[202971, 4464, 491, 11, 51, "Message",ExpressionUUID->"c5a4d0c4-d72f-4956-b52b-f3a5109de7d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203499, 4480, 972, 25, 54, "Input",ExpressionUUID->"c00d7323-26ec-4a97-9bab-c52e7385aca6"],
Cell[204474, 4507, 8352, 148, 412, "Output",ExpressionUUID->"7dcee656-e08e-4ae1-8b18-c4469ff37957"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212863, 4660, 945, 25, 31, "Input",ExpressionUUID->"e8edc008-2fd3-4596-bc3d-27e547c46f49"],
Cell[213811, 4687, 14254, 314, 280, "Output",ExpressionUUID->"61766a7f-a3d5-4721-ac23-9633f0707a18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228102, 5006, 258, 7, 31, "Input",ExpressionUUID->"7796f2ba-df10-42f7-9b35-a360fbfc2827"],
Cell[228363, 5015, 176, 2, 35, "Output",ExpressionUUID->"9fb725fb-4de6-4077-917b-d6335a88896f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228576, 5022, 415, 11, 50, "Input",ExpressionUUID->"d4724e1f-8e69-479b-9ba2-8312757b22cd"],
Cell[228994, 5035, 3456, 76, 260, "Output",ExpressionUUID->"e232f063-eecb-4cbd-9eb0-8b151699a91e"]
}, Open  ]],
Cell[232465, 5114, 5433, 157, 357, "Input",ExpressionUUID->"ceecc3f6-3a89-4f81-b72a-354445b3119a"],
Cell[CellGroupData[{
Cell[237923, 5275, 1131, 27, 47, "Input",ExpressionUUID->"36aba29d-628e-4f8b-9c0a-8dd59870c397"],
Cell[239057, 5304, 24748, 495, 372, "Output",ExpressionUUID->"253cbbcb-cffe-47ad-b01b-8c7acde8f0cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263842, 5804, 969, 25, 78, "Input",ExpressionUUID->"f49c4a83-f58c-48fb-b5b6-1e77ac88988e"],
Cell[264814, 5831, 173, 3, 35, "Output",ExpressionUUID->"a73dea80-4eed-48a8-aae0-7b82b5a6d4af"]
}, Open  ]],
Cell[265002, 5837, 131, 3, 31, "Input",ExpressionUUID->"dd380e90-7a7f-41f5-b856-f8dd634f98e7"],
Cell[CellGroupData[{
Cell[265158, 5844, 3035, 67, 175, "Input",ExpressionUUID->"d12faebe-41d0-45f1-835a-965edab2e2ae"],
Cell[268196, 5913, 633, 9, 35, "Output",ExpressionUUID->"80879c01-6bf0-4fdc-ac75-4b71e58cb594"],
Cell[268832, 5924, 647, 9, 35, "Output",ExpressionUUID->"b7892a5c-884e-424a-91f1-35518caf9afc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[269516, 5938, 888, 23, 47, "Input",ExpressionUUID->"16df41d4-82e6-4c41-bede-d587f433144d"],
Cell[270407, 5963, 409, 10, 30, "Message",ExpressionUUID->"3bd7a2ea-04f7-4315-989a-ab8f743e86fc"],
Cell[270819, 5975, 409, 10, 30, "Message",ExpressionUUID->"28414c5a-e4b7-4803-9462-88451b4e9ca3"],
Cell[271231, 5987, 4536, 140, 120, "Output",ExpressionUUID->"5251066c-56dd-40e2-95d4-f8cda6efd5d0"]
}, Open  ]],
Cell[275782, 6130, 2673, 70, 209, "Input",ExpressionUUID->"8c658ece-f023-47e4-a91e-ce0e1a37c793"],
Cell[CellGroupData[{
Cell[278480, 6204, 7577, 212, 420, "Input",ExpressionUUID->"8be9bbf8-7aaf-4c1c-bb77-1c7a1d97e9f5"],
Cell[286060, 6418, 240, 4, 35, "Output",ExpressionUUID->"0cda7f4c-a2b6-4533-8f3b-e23b7a5a7461"]
}, Open  ]],
Cell[286315, 6425, 128, 3, 31, "Input",ExpressionUUID->"34ffd9d7-0170-4e30-9f54-dd3daf3fe431"],
Cell[286446, 6430, 255, 4, 31, "Input",ExpressionUUID->"c9a51c3f-1e52-4c50-a6a6-233e526d144d"],
Cell[286704, 6436, 12441, 311, 619, "Input",ExpressionUUID->"d29924d3-b0aa-4fd9-abc0-9f3dfe9d15cc"],
Cell[CellGroupData[{
Cell[299170, 6751, 540, 14, 33, "Input",ExpressionUUID->"044d5ece-673d-41d3-91e4-f106ef32b694"],
Cell[299713, 6767, 213, 4, 35, "Output",ExpressionUUID->"68d378ea-efa1-4aad-b508-0b5fa541db29"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[299975, 6777, 433, 6, 48, "Subsubsection",ExpressionUUID->"d0ae41ac-37b7-4a6e-b328-464a592a50af"],
Cell[300411, 6785, 171, 3, 38, "Text",ExpressionUUID->"77b84b7f-0aa6-4a12-b423-b952a14f245a"],
Cell[300585, 6790, 480, 7, 31, "Input",ExpressionUUID->"06566da9-0b83-4471-acc5-8aab7511436c"],
Cell[301068, 6799, 601, 9, 31, "Input",ExpressionUUID->"bc9fe18f-ff1f-4085-8973-007bfefb4b7a"],
Cell[CellGroupData[{
Cell[301694, 6812, 7293, 202, 420, "Input",ExpressionUUID->"62954e56-1c59-4b77-b300-829b00180d61"],
Cell[308990, 7016, 191, 3, 35, "Output",ExpressionUUID->"5ed8e2c5-a10f-493e-bc54-77cfc15c2f36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[309218, 7024, 5053, 126, 339, "Input",ExpressionUUID->"8ee1f41c-c5a3-4fdc-8fb1-b47a4161c492"],
Cell[314274, 7152, 272390, 7984, 1663, "Output",ExpressionUUID->"749079c0-23a0-442a-984b-6f00c7d15dc2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[586725, 15143, 414, 8, 58, "Subsection",ExpressionUUID->"6f6f5639-6828-43ce-9b40-bc7a35309114"],
Cell[587142, 15153, 246, 5, 37, "Text",ExpressionUUID->"1ed50b05-6aa8-4ce4-b531-0d161786cf6c"],
Cell[CellGroupData[{
Cell[587413, 15162, 303, 4, 48, "Subsubsection",ExpressionUUID->"99dccfe8-a6e5-49e3-8735-3cfaf2632059"],
Cell[587719, 15168, 796, 21, 73, "Input",ExpressionUUID->"d187a44a-5e15-46de-a448-7a961fcd526a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[588552, 15194, 614, 16, 51, "Subsubsection",ExpressionUUID->"9050ffaa-a48f-468b-8757-2a181fb5d0f5"],
Cell[589169, 15212, 977, 29, 31, "Input",ExpressionUUID->"293d8579-cf5b-4b8d-bfa1-d06158abc279"],
Cell[590149, 15243, 658, 17, 31, "Input",ExpressionUUID->"f07826ad-144a-47b5-9399-3ec494282832"],
Cell[CellGroupData[{
Cell[590832, 15264, 475, 9, 56, "Input",ExpressionUUID->"9f0fcb82-1279-4a53-abbc-14c988d00189"],
Cell[591310, 15275, 1210, 29, 182, "Output",ExpressionUUID->"72a452d8-fa5f-48c3-a6ad-fd5b44d382ea"]
}, Open  ]],
Cell[592535, 15307, 803, 21, 73, "Input",ExpressionUUID->"84cb2a59-6bf9-40d3-8521-39b40c725ab6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593375, 15333, 563, 10, 78, "Subsubsection",ExpressionUUID->"de402ab3-be93-470a-963e-6fa35e1bc2e3"],
Cell[593941, 15345, 371, 10, 31, "Input",ExpressionUUID->"a592f878-f09d-40bb-8d04-b0e812d9317f"],
Cell[594315, 15357, 694, 18, 31, "Input",ExpressionUUID->"19d5a13f-f839-4965-85f2-fbfb05e3fd03"],
Cell[595012, 15377, 663, 14, 31, "Input",ExpressionUUID->"f7897b76-cd8c-4f19-bc16-3001c245b42d"],
Cell[595678, 15393, 1437, 40, 78, "Input",ExpressionUUID->"b68858f7-f544-472d-a833-0699f8e9be81"],
Cell[597118, 15435, 1073, 28, 78, "Input",ExpressionUUID->"dac3c427-734d-45d6-8471-0a8b1fee06e9"],
Cell[CellGroupData[{
Cell[598216, 15467, 312, 7, 31, "Input",ExpressionUUID->"3ed913af-814c-4109-98d7-d6b701a43c4e"],
Cell[598531, 15476, 211, 4, 36, "Output",ExpressionUUID->"88843f2d-88bb-4195-a584-5b0115df4651"]
}, Open  ]],
Cell[598757, 15483, 1912, 52, 78, "Input",ExpressionUUID->"f5b771d1-9555-4620-9d24-22df59f232f8"],
Cell[600672, 15537, 633, 16, 78, "Input",ExpressionUUID->"adf23b86-8341-43bb-a645-f3edb34003a2"],
Cell[601308, 15555, 589, 16, 73, "Input",ExpressionUUID->"ae13feab-49c2-44d2-9a6c-124fcb06e126"]
}, Open  ]],
Cell[CellGroupData[{
Cell[601934, 15576, 204, 3, 48, "Subsubsection",ExpressionUUID->"66b2529c-0511-4333-9b36-d272713f56aa"],
Cell[602141, 15581, 787, 17, 66, "Text",ExpressionUUID->"8c201f25-a849-41cb-8478-3aa48a31a728"],
Cell[602931, 15600, 209, 4, 31, "Input",ExpressionUUID->"bd783715-d508-4720-b06b-202dd47265c6"],
Cell[603143, 15606, 537, 15, 31, "Input",ExpressionUUID->"678c4b1a-19e3-43db-8759-aeb92019c678"],
Cell[603683, 15623, 210, 3, 31, "Input",ExpressionUUID->"0fde625e-dcef-44f2-9d6a-9cdbb71ab809"],
Cell[603896, 15628, 1188, 28, 56, "Input",ExpressionUUID->"bd45edec-c8b9-4149-8692-a8e6604def69"],
Cell[605087, 15658, 526, 11, 56, "Input",ExpressionUUID->"4b7205e8-2bc7-4bb6-bc55-7bf30dd13b96"],
Cell[CellGroupData[{
Cell[605638, 15673, 474, 10, 56, "Input",ExpressionUUID->"15149ebc-7add-4f28-a0a4-a58f9a0f342f"],
Cell[606115, 15685, 1365, 35, 182, "Output",ExpressionUUID->"5d0a62e7-8196-4e6c-b699-5f4850a47893"],
Cell[607483, 15722, 1367, 35, 182, "Output",ExpressionUUID->"65cc232a-eba6-4fd6-bd3c-7149e6880e7d"]
}, Open  ]],
Cell[608865, 15760, 1973, 52, 73, "Input",ExpressionUUID->"778381f0-bbae-48bc-8099-23a195611c96"]
}, Closed]],
Cell[CellGroupData[{
Cell[610875, 15817, 195, 3, 39, "Subsubsection",ExpressionUUID->"7208c5b6-d95f-4485-b0bf-270e01734ff4"],
Cell[611073, 15822, 747, 14, 72, "Input",ExpressionUUID->"3b989b6a-9c97-4dcf-9f52-e7ccb6f4ea2f"],
Cell[CellGroupData[{
Cell[611845, 15840, 613, 9, 31, "Input",ExpressionUUID->"b4b6ed62-ed48-477e-9ee5-d4c31b4734e4"],
Cell[612461, 15851, 151, 2, 36, "Output",ExpressionUUID->"5b657d2a-6c22-41b6-8589-5dd470c97edf"]
}, Open  ]],
Cell[612627, 15856, 379, 10, 62, "Input",ExpressionUUID->"c9581010-5585-491e-ba58-51be166c29a8"],
Cell[CellGroupData[{
Cell[613031, 15870, 1609, 41, 58, "Input",ExpressionUUID->"1bf9293d-e863-4192-8960-f865c0872218"],
Cell[614643, 15913, 3086, 55, 106, "Output",ExpressionUUID->"5c672e66-8aa5-4872-9a14-4514d154b15d"]
}, Open  ]],
Cell[617744, 15971, 366, 9, 50, "Input",ExpressionUUID->"2d9931e1-dc43-49c2-a2e8-4af48f21be9c"],
Cell[CellGroupData[{
Cell[618135, 15984, 638, 13, 78, "Input",ExpressionUUID->"4a16d721-54f7-4175-a0cd-6c93da22ccf2"],
Cell[618776, 15999, 954, 13, 36, "Output",ExpressionUUID->"55e39505-0356-4d08-a220-81d875664319"]
}, Open  ]],
Cell[619745, 16015, 183, 3, 37, "Text",ExpressionUUID->"327ffc3e-6d30-4065-8c02-ecd9d96f7f06"],
Cell[CellGroupData[{
Cell[619953, 16022, 2423, 60, 116, "Input",ExpressionUUID->"2d4ead62-97b2-4111-965a-d848e5bfc307"],
Cell[CellGroupData[{
Cell[622401, 16086, 669, 11, 24, "Print",ExpressionUUID->"84076fed-6aee-4df3-87d7-c0e1d474654e"],
Cell[623073, 16099, 675, 11, 24, "Print",ExpressionUUID->"c598e9fc-f574-4ddd-a880-f5aa1fde3ac8"],
Cell[623751, 16112, 675, 11, 24, "Print",ExpressionUUID->"f940ccbb-8eb5-4665-9103-ed85623d126e"],
Cell[624429, 16125, 675, 11, 24, "Print",ExpressionUUID->"a20961f1-f7ad-4b21-9fc0-c4d448df7f12"],
Cell[625107, 16138, 667, 11, 24, "Print",ExpressionUUID->"37ed4361-e0a6-4d04-be43-34da790d3f7e"],
Cell[625777, 16151, 667, 11, 24, "Print",ExpressionUUID->"664fb808-cb47-4700-827c-db5d5f51db2b"],
Cell[626447, 16164, 667, 11, 24, "Print",ExpressionUUID->"c56e4d20-f284-48fe-9588-d5e44b07a08d"],
Cell[627117, 16177, 667, 11, 24, "Print",ExpressionUUID->"1cbd81d7-cecb-409b-9709-c8acbd4cf066"],
Cell[627787, 16190, 675, 11, 24, "Print",ExpressionUUID->"c5e79b15-daaf-4af8-bd13-c9be3c8b8ad4"],
Cell[628465, 16203, 677, 11, 24, "Print",ExpressionUUID->"7377ae49-383e-4bcb-af93-1cd030df7e28"],
Cell[629145, 16216, 667, 11, 24, "Print",ExpressionUUID->"f5fa94f3-b20c-40d9-94e6-39326edcb7e6"]
}, Open  ]]
}, Open  ]],
Cell[629839, 16231, 428, 12, 53, "Text",ExpressionUUID->"c9421af7-65cc-482a-b7dc-63918073b1f9"],
Cell[CellGroupData[{
Cell[630292, 16247, 3703, 97, 184, "Input",ExpressionUUID->"cc533974-f014-45b4-828e-d2eeb7844f14"],
Cell[633998, 16346, 3793, 75, 726, "Output",ExpressionUUID->"a55ab607-d268-4b96-bbd5-9b8830216d8f"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[637852, 16428, 384, 6, 41, "Subsection",ExpressionUUID->"e78da347-6f90-49c8-bcda-10ddbfaf2b2d"],
Cell[638239, 16436, 341, 7, 37, "Text",ExpressionUUID->"1a9ad3f4-695c-47c8-ad3c-e86ebfc152f6"],
Cell[638583, 16445, 992, 29, 31, "Input",ExpressionUUID->"7edc8454-4802-48bc-b712-2992d93cb9f8"],
Cell[CellGroupData[{
Cell[639600, 16478, 398, 8, 48, "Subsubsection",ExpressionUUID->"c9e2a0a1-087d-44b7-8155-279ddd30c34f"],
Cell[CellGroupData[{
Cell[640023, 16490, 961, 24, 96, "Input",ExpressionUUID->"8c713344-451a-4611-b83a-356d3a0a1548"],
Cell[640987, 16516, 174, 2, 36, "Output",ExpressionUUID->"e94982cb-7aa7-4850-b317-b6c6a293b160"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[641210, 16524, 614, 16, 51, "Subsubsection",ExpressionUUID->"5327ad4f-23c9-4866-84f3-e88fa179b92c"],
Cell[641827, 16542, 654, 16, 31, "Input",ExpressionUUID->"a1ab1ccd-ecb2-43e6-b005-84645ebda107"],
Cell[CellGroupData[{
Cell[642506, 16562, 471, 8, 56, "Input",ExpressionUUID->"b6424fc4-69e6-4505-99c6-054e4c479665"],
Cell[642980, 16572, 1209, 29, 182, "Output",ExpressionUUID->"4b22d543-90ce-4ac8-bff0-2fb1f3774452"]
}, Open  ]],
Cell[644204, 16604, 1040, 26, 73, "Input",ExpressionUUID->"e729b22f-4781-4bcc-81bc-b8914b8d050d"],
Cell[CellGroupData[{
Cell[645269, 16634, 262, 6, 31, "Input",ExpressionUUID->"140c131d-f316-48cd-a125-694879da4121"],
Cell[645534, 16642, 179, 3, 36, "Output",ExpressionUUID->"9cafb686-cf9b-4782-90de-e25e58c469eb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[645762, 16651, 563, 10, 78, "Subsubsection",ExpressionUUID->"f0e14ec9-a3a3-4fcf-ba2f-09bd1d8f5bd9"],
Cell[646328, 16663, 375, 11, 31, "Input",ExpressionUUID->"656dd116-8bdc-42f5-9c6b-ed8ce049f8a7"],
Cell[646706, 16676, 694, 18, 31, "Input",ExpressionUUID->"ea8c8c2c-a905-43b9-a42d-a00a7e169d1e"],
Cell[647403, 16696, 663, 14, 31, "Input",ExpressionUUID->"cebce8a1-7a76-4726-b070-5dab55e175e2"],
Cell[648069, 16712, 1437, 40, 78, "Input",ExpressionUUID->"79e3edbc-4c44-4c33-80d9-67d97acf3f6f"],
Cell[649509, 16754, 1073, 28, 78, "Input",ExpressionUUID->"25545861-2935-4b42-8bdc-88cb72f2b9ad"],
Cell[CellGroupData[{
Cell[650607, 16786, 312, 7, 31, "Input",ExpressionUUID->"7491afdd-cf9a-4c4f-9bae-d53f143afed0"],
Cell[650922, 16795, 255, 4, 36, "Output",ExpressionUUID->"ac68f12b-ca65-49c6-930e-4a4c7dee5314"]
}, Open  ]],
Cell[651192, 16802, 2413, 64, 78, "Input",ExpressionUUID->"0c6f0f2e-aff3-49cc-b0e0-f7ea5cabdf07"],
Cell[653608, 16868, 633, 16, 78, "Input",ExpressionUUID->"bcad8983-125e-403d-a6f2-b1a8b6d67cc7"],
Cell[654244, 16886, 589, 16, 73, "Input",ExpressionUUID->"188263cf-2d80-4d75-91ef-ed5fb612d208"]
}, Open  ]],
Cell[CellGroupData[{
Cell[654870, 16907, 204, 3, 48, "Subsubsection",ExpressionUUID->"f5f861b9-a8be-404f-a0da-5a3b6fb7d186"],
Cell[655077, 16912, 2189, 61, 100, "Text",ExpressionUUID->"65b1d599-2a04-434e-9104-10f8705bbfef"],
Cell[657269, 16975, 537, 15, 31, "Input",ExpressionUUID->"5d2e0d43-8871-49f3-aa52-8aa38224346f"],
Cell[657809, 16992, 2134, 53, 78, "Input",ExpressionUUID->"ea7d7d0c-4a1a-42e5-b977-939dcbf69169"],
Cell[659946, 17047, 698, 15, 31, "Input",ExpressionUUID->"c18f55b1-f33e-4611-82d3-6290f44978e9"],
Cell[660647, 17064, 2110, 56, 73, "Input",ExpressionUUID->"2a09a6fc-0868-43f0-aa0c-e91fcabba5b3"],
Cell[662760, 17122, 556, 13, 56, "Input",ExpressionUUID->"45d1df43-ddfa-4f21-8b77-a1874800eaa3"],
Cell[663319, 17137, 742, 15, 62, "Input",ExpressionUUID->"99d09e0a-b5bf-4052-84f1-7cff3b774789"],
Cell[CellGroupData[{
Cell[664086, 17156, 609, 9, 31, "Input",ExpressionUUID->"7baeadfb-b638-4709-af11-d2e695277ef8"],
Cell[664698, 17167, 552, 9, 36, "Output",ExpressionUUID->"4b064bb9-ba2e-45f3-9b21-bc16c4547199"]
}, Open  ]],
Cell[CellGroupData[{
Cell[665287, 17181, 4615, 111, 288, "Input",ExpressionUUID->"6a2f425c-7224-4bb1-9fab-66fe85d42ae2"],
Cell[669905, 17294, 162, 3, 36, "Output",ExpressionUUID->"f08707fe-133c-4abd-b30e-68ee79aa6361"],
Cell[670070, 17299, 171, 3, 36, "Output",ExpressionUUID->"59780245-58b3-4248-84ea-a5456447a355"]
}, Open  ]],
Cell[CellGroupData[{
Cell[670278, 17307, 624, 17, 58, "Input",ExpressionUUID->"4fad11ff-6e1f-435b-91ee-8ff8111f918e"],
Cell[670905, 17326, 9345, 139, 432, "Output",ExpressionUUID->"f86e01b1-53c5-4adc-8148-536455274930"]
}, Open  ]],
Cell[CellGroupData[{
Cell[680287, 17470, 218, 4, 31, "Input",ExpressionUUID->"0115fa01-83d1-4c4c-806b-7ec0c5932fa9"],
Cell[680508, 17476, 10844, 189, 414, "Output",ExpressionUUID->"0d5e71d5-c672-4fb4-867f-e75ba1fbd031"]
}, Open  ]],
Cell[CellGroupData[{
Cell[691389, 17670, 3091, 89, 112, "Input",ExpressionUUID->"0b3fc721-8324-4d07-a24c-55510d577622"],
Cell[694483, 17761, 178, 3, 36, "Output",ExpressionUUID->"8990dad2-46e6-4b02-be06-89e3d8b69eda"]
}, Open  ]],
Cell[694676, 17767, 173, 3, 31, "Input",ExpressionUUID->"a8bb7cfd-7f3e-4687-89ad-86f5904ad87b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[694898, 17776, 255, 7, 71, "Subsection",ExpressionUUID->"c54defcd-e78c-4d97-b4e5-e0dd9c986578"],
Cell[695156, 17785, 1421, 38, 167, "Text",ExpressionUUID->"5e465b5b-5a3e-47c0-8d15-3aa729c526ca"],
Cell[CellGroupData[{
Cell[696602, 17827, 1414, 39, 56, "Input",ExpressionUUID->"5a45d09b-e3cf-4bd8-8d4f-e7087abea951"],
Cell[698019, 17868, 7068, 150, 128, "Output",ExpressionUUID->"449c3b95-3356-4c66-9f40-44a6e20e1a87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[705124, 18023, 286, 4, 76, "Subsubsection",ExpressionUUID->"4df66c72-a9c4-4e82-87e6-b86c964efdba"],
Cell[CellGroupData[{
Cell[705435, 18031, 948, 27, 33, "Input",ExpressionUUID->"71d9d2e5-a7e3-43b5-a99b-a0a238be412c"],
Cell[706386, 18060, 9427, 262, 173, "Output",ExpressionUUID->"a263156f-c021-4d79-900e-549413ecb4c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[715850, 18327, 718, 19, 33, "Input",ExpressionUUID->"1ee86068-ef3e-42e3-912f-23abf03b7c1a"],
Cell[716571, 18348, 1167, 32, 38, "Output",ExpressionUUID->"dfe2710d-87d9-4d08-9349-7468933b92c8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[717787, 18386, 303, 5, 48, "Subsubsection",ExpressionUUID->"4e014298-41ed-4d39-ae1a-c9bec23f37c4"],
Cell[CellGroupData[{
Cell[718115, 18395, 1074, 29, 33, "Input",ExpressionUUID->"ece1c95b-7455-4e58-9328-e0a09f11a6f4"],
Cell[719192, 18426, 7236, 159, 196, "Output",ExpressionUUID->"9a88eb67-b44f-49bc-abb0-571e2aa97b9f"]
}, Open  ]],
Cell[726443, 18588, 152, 3, 31, "Input",ExpressionUUID->"43270236-eeed-4e8b-b288-69f146c8ea69"],
Cell[CellGroupData[{
Cell[726620, 18595, 718, 19, 33, "Input",ExpressionUUID->"6f501345-a940-4675-8462-46027bd61a29"],
Cell[727341, 18616, 927, 25, 38, "Output",ExpressionUUID->"9d3da0aa-5b65-4cbf-a459-420a931c1cd8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[728305, 18646, 645, 17, 33, "Input",ExpressionUUID->"6629cc96-deda-46c5-85e4-099f56fbf4dc"],
Cell[728953, 18665, 2484, 75, 60, "Output",ExpressionUUID->"ead8327d-4af2-4bf5-a5c3-2aa4cd1363d0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[731486, 18746, 316, 5, 48, "Subsubsection",ExpressionUUID->"b982922e-0703-403b-9976-62ac6d202bc6"],
Cell[CellGroupData[{
Cell[731827, 18755, 3064, 89, 78, "Input",ExpressionUUID->"4b12cebe-d2fe-4ac9-890b-ff8f4ea62b47"],
Cell[734894, 18846, 7237, 159, 196, "Output",ExpressionUUID->"394c475a-ad44-41d4-9b58-42a636849c02"],
Cell[742134, 19007, 7235, 159, 196, "Output",ExpressionUUID->"1e32e708-9166-44bb-90ee-f1f731e412f6"],
Cell[749372, 19168, 7235, 159, 196, "Output",ExpressionUUID->"aefb95ee-3212-4b54-8b5d-dce1e77fbb65"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[756656, 19333, 369, 6, 48, "Subsubsection",ExpressionUUID->"55462886-b356-4e9f-a96b-7e526afd1232"],
Cell[757028, 19341, 171, 3, 38, "Text",ExpressionUUID->"8bee7adb-0daa-406b-bf7c-5999f7e17f65"],
Cell[757202, 19346, 2650, 63, 138, "Input",ExpressionUUID->"3f116fba-728c-477c-8cfe-42e7fee98f7f"],
Cell[759855, 19411, 180, 3, 38, "Text",ExpressionUUID->"67a3b5f6-2c9f-40cc-9687-3a50d0cbd4c8"],
Cell[760038, 19416, 2584, 61, 138, "Input",ExpressionUUID->"2284d62c-6d9f-4b6c-9009-1947a5af5357"],
Cell[CellGroupData[{
Cell[762647, 19481, 2156, 55, 138, "Input",ExpressionUUID->"15bdf968-48c9-4a5e-b00c-2ec84bdb067c"],
Cell[764806, 19538, 4771, 130, 189, "Output",ExpressionUUID->"e931464c-f476-4308-b094-d6ea2bc6e811"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[769626, 19674, 223, 7, 76, "Subsubsection",ExpressionUUID->"9adc3c9e-d56c-4693-85d7-fcdd840407b1"],
Cell[769852, 19683, 175, 3, 31, "Input",ExpressionUUID->"37b93534-5a55-4b76-b7bc-9db1ef27b251"],
Cell[CellGroupData[{
Cell[770052, 19690, 4428, 110, 422, "Input",ExpressionUUID->"dbc3c820-9724-4f71-aa58-28e62c456f64"],
Cell[774483, 19802, 4445, 84, 431, "Output",ExpressionUUID->"98444f16-3716-4339-a6f8-0d817477ca1b"]
}, Open  ]],
Cell[778943, 19889, 202, 4, 31, "Input",ExpressionUUID->"7b0ab3fe-6912-4b48-a3f3-07916c36ba09"],
Cell[CellGroupData[{
Cell[779170, 19897, 1289, 36, 53, "Input",ExpressionUUID->"c42ca6d3-1110-4377-ad57-67efb14075c1"],
Cell[780462, 19935, 223, 5, 54, "Output",ExpressionUUID->"216a0a92-fa2c-4b09-8d81-3a1b9558b249"]
}, Open  ]],
Cell[780700, 19943, 1495, 44, 96, "Text",ExpressionUUID->"0493de72-132c-4ac4-89ae-e83875045bd5"],
Cell[782198, 19989, 147, 3, 53, "Input",ExpressionUUID->"d3fe3fe4-03f6-4b91-938b-424454e7b965"],
Cell[782348, 19994, 652, 19, 55, "Text",ExpressionUUID->"e3992192-0022-4095-9877-c4073106d822"],
Cell[CellGroupData[{
Cell[783025, 20017, 2997, 74, 255, "Input",ExpressionUUID->"89dff99a-e05d-4fe6-a244-3f1fe7535b71"],
Cell[786025, 20093, 582, 9, 35, "Output",ExpressionUUID->"0a465d17-4995-48e2-9fdc-1e0983cc85e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[786644, 20107, 268, 7, 61, "Input",ExpressionUUID->"4d774387-786c-493d-a30f-bded16999d71"],
Cell[786915, 20116, 195, 3, 34, "Output",ExpressionUUID->"2e20af58-1b4b-4482-ba99-6e3cf04b9d1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[787147, 20124, 3580, 97, 325, "Input",ExpressionUUID->"4ccaba16-f6bd-452b-be53-0abf397a645c"],
Cell[790730, 20223, 4153, 80, 430, "Output",ExpressionUUID->"55f85228-7c70-4c43-b23c-e4ba7e0b187c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[794944, 20310, 242, 4, 58, "Subsection",ExpressionUUID->"afcf4c46-88b7-4bb6-ab97-7bebaeb2a3ba"],
Cell[795189, 20316, 2302, 79, 61, "Text",ExpressionUUID->"790e7773-8d47-421b-8c2f-6b488a0487fb"],
Cell[797494, 20397, 1834, 51, 91, "Text",ExpressionUUID->"4e596ba2-26b6-491c-b67a-2ab4973deb99"],
Cell[799331, 20450, 201, 4, 31, "Input",ExpressionUUID->"adbcd656-4283-44ce-a2c2-f241fd6b5e8a"],
Cell[CellGroupData[{
Cell[799557, 20458, 301, 7, 48, "Subsubsection",ExpressionUUID->"b859cf3a-1ea0-4185-a7ed-1736fc89ba92"],
Cell[799861, 20467, 458, 12, 31, "Input",ExpressionUUID->"75cd6644-0e46-4c6b-9e6c-c323b2099b5f"],
Cell[800322, 20481, 936, 25, 79, "Input",ExpressionUUID->"949b091f-7df2-4efe-b8ec-20f40754460b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[801295, 20511, 614, 16, 52, "Subsubsection",ExpressionUUID->"d9ff7488-b3e1-4a5e-bd02-24ea18053e97"],
Cell[CellGroupData[{
Cell[801934, 20531, 943, 20, 56, "Input",ExpressionUUID->"6e93eecf-f1c6-4cc6-bfd0-1a34e893ea4d"],
Cell[802880, 20553, 1237, 30, 194, "Output",ExpressionUUID->"747d7bbd-a329-46c6-be76-4fbcb2cbfadd"]
}, Open  ]],
Cell[804132, 20586, 1086, 26, 74, "Input",ExpressionUUID->"e80a94c1-5440-4b9f-8431-0cd390c20b60"],
Cell[805221, 20614, 174, 3, 31, "Input",ExpressionUUID->"4a72ef0a-3eb2-41c1-8f13-45845ffb8164"]
}, Open  ]],
Cell[CellGroupData[{
Cell[805432, 20622, 632, 16, 52, "Subsubsection",ExpressionUUID->"587ebcd1-e72a-4a07-b502-149cc97486c3"],
Cell[CellGroupData[{
Cell[806089, 20642, 915, 19, 74, "Input",ExpressionUUID->"88dd38c2-8c61-4227-ac43-7949fa8cff19"],
Cell[807007, 20663, 1046, 18, 36, "Output",ExpressionUUID->"42ecd949-377f-468c-a6e4-d53531793e7d"],
Cell[808056, 20683, 303, 7, 36, "Output",ExpressionUUID->"e51b362c-e0ee-4519-b442-b3147ad49850"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[808408, 20696, 673, 17, 48, "Subsubsection",ExpressionUUID->"b93ebe96-efe5-432e-a33b-665e6be17e66"],
Cell[809084, 20715, 184, 3, 36, "Text",ExpressionUUID->"c97d82ff-4e27-42af-b6ab-89cd8cecf108"],
Cell[809271, 20720, 937, 26, 78, "Code",ExpressionUUID->"711a0f00-9141-47b0-a295-932f7bb3ad36"],
Cell[CellGroupData[{
Cell[810233, 20750, 671, 17, 56, "Input",ExpressionUUID->"f5109be7-0c86-47d4-83c2-c1f8955664f9"],
Cell[810907, 20769, 1036, 26, 194, "Output",ExpressionUUID->"959a48ec-2418-4ffa-a2c6-20a92d087e81"]
}, Open  ]],
Cell[811958, 20798, 1481, 42, 56, "Input",ExpressionUUID->"989e1b3f-e092-4e8f-8f38-970e6d27991b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[813476, 20845, 521, 11, 77, "Subsubsection",ExpressionUUID->"5dbb0731-0d53-4cf5-88da-87200dc78a5b"],
Cell[814000, 20858, 858, 20, 31, "Input",ExpressionUUID->"8882cd4b-4a95-4cd9-8274-ce52a8097e88"],
Cell[CellGroupData[{
Cell[814883, 20882, 362, 8, 31, "Input",ExpressionUUID->"09b98c8f-1ba5-49c6-9e29-e09243fb2f85"],
Cell[815248, 20892, 1084, 27, 194, "Output",ExpressionUUID->"c32a0c98-bad2-4c33-b51d-26612adb862c"]
}, Open  ]],
Cell[816347, 20922, 1496, 42, 79, "Input",ExpressionUUID->"fbd8ec70-e78b-438a-ba1a-067da7ad7a58"],
Cell[817846, 20966, 1077, 29, 79, "Input",ExpressionUUID->"ae7b18d3-787d-4bcc-a5c7-4865cf9338b5"],
Cell[CellGroupData[{
Cell[818948, 20999, 311, 7, 31, "Input",ExpressionUUID->"125c4f9c-9c59-4ff5-96dd-63383b868946"],
Cell[819262, 21008, 207, 4, 36, "Output",ExpressionUUID->"aa61a292-2c67-4435-a3bf-4b2d4743f80f"]
}, Open  ]],
Cell[819484, 21015, 1970, 54, 79, "Input",ExpressionUUID->"1d280969-a439-4177-85ab-51a08abb67dd"],
Cell[821457, 21071, 686, 17, 79, "Input",ExpressionUUID->"29cbd26d-a1dc-4d2f-b788-9cb2cfa74d0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[822180, 21093, 1466, 43, 55, "Subsubsection",ExpressionUUID->"c2b9511a-cb4a-464d-8333-28f65b7c1f65"],
Cell[823649, 21138, 184, 3, 36, "Text",ExpressionUUID->"0decf450-a9d9-4b39-b188-6609fe24fd96"],
Cell[823836, 21143, 2779, 72, 79, "Input",ExpressionUUID->"38fca849-5e49-4605-9f9f-8e0bebd9cf5b"]
}, Open  ]]
}, Closed]]
}
]
*)


